Two-Loop Master Integrals for the Planar QCD Massive Corrections to Di-photon and Di-jet Hadro-production

We present the analytic calculation of the Master Integrals necessary to compute the planar massive QCD corrections to Di-photon (and Di-jet) production at hadron colliders. The masters are evaluated by means of the differential equations method and expressed in terms of multiple polylogarithms and one- or two-fold integrals of polylogarithms and irrational functions, up to transcendentality four.

==> anc/Info.txt <==

The name of the files indicates the master integrals and the relative weight.
For example: the file M29P3.mx is the file containing the weight 3 of the master
29.

The files .txt contain analytic expression in terms of GPLs, while the files
.mx contain the numerical intgration.

Regarding the two-fold numerical integrations, the variables with the subscript
1 indicate the second variable to be integrated. 


==> anc/M23P4.txt <==
-4.*G({-1, -2/5 - I/5}, w)*G({-2/5 - I/5, 0}, w) + 4.*G({-1, -2/5 + I/5}, w)*G({-2/5 - I/5, 0}, w) - 4.*G({-1, -I}, w)*G({-2/5 - I/5, 0}, w) + 4.*G({-1, I}, w)*G({-2/5 - I/5, 0}, w) + 2.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({-2/5 - I/5, 0}, w) - 2.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({-2/5 - I/5, 0}, w) + 4.*G({-2/5 - I/5, 0}, w)^2 + 2.*G({-2/5 - I/5, 0}, w)*G({-2/5 - I/5, -I}, w) - 2.*G({-2/5 - I/5, 0}, w)*G({-2/5 - I/5, I}, w) + 2.*G({-2/5 - I/5, 0}, w)*G({-2/5 + I/5, -2/5 - I/5}, w) - 2.*G({-2/5 - I/5, 0}, w)*G({-2/5 + I/5, -2/5 + I/5}, w) + 4.*G({-1, -2/5 - I/5}, w)*G({-2/5 + I/5, 0}, w) - 4.*G({-1, -2/5 + I/5}, w)*G({-2/5 + I/5, 0}, w) + 4.*G({-1, -I}, w)*G({-2/5 + I/5, 0}, w) - 4.*G({-1, I}, w)*G({-2/5 + I/5, 0}, w) - 2.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({-2/5 + I/5, 0}, w) + 2.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({-2/5 + I/5, 0}, w) - 8.*G({-2/5 - I/5, 0}, w)*G({-2/5 + I/5, 0}, w) - 2.*G({-2/5 - I/5, -I}, w)*G({-2/5 + I/5, 0}, w) + 2.*G({-2/5 - I/5, I}, w)*G({-2/5 + I/5, 0}, w) - 2.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({-2/5 + I/5, 0}, w) + 2.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({-2/5 + I/5, 0}, w) + 4.*G({-2/5 + I/5, 0}, w)^2 + 2.*G({-2/5 - I/5, 0}, w)*G({-2/5 + I/5, -I}, w) - 2.*G({-2/5 + I/5, 0}, w)*G({-2/5 + I/5, -I}, w) - 2.*G({-2/5 - I/5, 0}, w)*G({-2/5 + I/5, I}, w) + 2.*G({-2/5 + I/5, 0}, w)*G({-2/5 + I/5, I}, w) + 2.*G({-2/5 - I/5, 0}, w)*G({-I, -2/5 - I/5}, w) - 2.*G({-2/5 + I/5, 0}, w)*G({-I, -2/5 - I/5}, w) - 2.*G({-2/5 - I/5, 0}, w)*G({-I, -2/5 + I/5}, w) + 2.*G({-2/5 + I/5, 0}, w)*G({-I, -2/5 + I/5}, w) - 4.*G({-1, -2/5 - I/5}, w)*G({-I, 0}, w) + 4.*G({-1, -2/5 + I/5}, w)*G({-I, 0}, w) - 4.*G({-1, -I}, w)*G({-I, 0}, w) + 4.*G({-1, I}, w)*G({-I, 0}, w) + 2.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({-I, 0}, w) - 2.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({-I, 0}, w) + 8.*G({-2/5 - I/5, 0}, w)*G({-I, 0}, w) + 2.*G({-2/5 - I/5, -I}, w)*G({-I, 0}, w) - 2.*G({-2/5 - I/5, I}, w)*G({-I, 0}, w) + 2.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({-I, 0}, w) - 2.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({-I, 0}, w) - 8.*G({-2/5 + I/5, 0}, w)*G({-I, 0}, w) + 2.*G({-2/5 + I/5, -I}, w)*G({-I, 0}, w) - 2.*G({-2/5 + I/5, I}, w)*G({-I, 0}, w) + 2.*G({-I, -2/5 - I/5}, w)*G({-I, 0}, w) - 2.*G({-I, -2/5 + I/5}, w)*G({-I, 0}, w) + 4.*G({-I, 0}, w)^2 + 2.*G({-2/5 - I/5, 0}, w)*G({-I, -I}, w) - 2.*G({-2/5 + I/5, 0}, w)*G({-I, -I}, w) + 2.*G({-I, 0}, w)*G({-I, -I}, w) - 2.*G({-2/5 - I/5, 0}, w)*G({-I, I}, w) + 2.*G({-2/5 + I/5, 0}, w)*G({-I, I}, w) - 2.*G({-I, 0}, w)*G({-I, I}, w) + 2.*G({-2/5 - I/5, 0}, w)*G({I, -2/5 - I/5}, w) - 2.*G({-2/5 + I/5, 0}, w)*G({I, -2/5 - I/5}, w) + 2.*G({-I, 0}, w)*G({I, -2/5 - I/5}, w) - 2.*G({-2/5 - I/5, 0}, w)*G({I, -2/5 + I/5}, w) + 2.*G({-2/5 + I/5, 0}, w)*G({I, -2/5 + I/5}, w) - 2.*G({-I, 0}, w)*G({I, -2/5 + I/5}, w) + 4.*G({-1, -2/5 - I/5}, w)*G({I, 0}, w) - 4.*G({-1, -2/5 + I/5}, w)*G({I, 0}, w) + 4.*G({-1, -I}, w)*G({I, 0}, w) - 4.*G({-1, I}, w)*G({I, 0}, w) - 2.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({I, 0}, w) + 2.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({I, 0}, w) - 8.*G({-2/5 - I/5, 0}, w)*G({I, 0}, w) - 2.*G({-2/5 - I/5, -I}, w)*G({I, 0}, w) + 2.*G({-2/5 - I/5, I}, w)*G({I, 0}, w) - 2.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({I, 0}, w) + 2.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({I, 0}, w) + 8.*G({-2/5 + I/5, 0}, w)*G({I, 0}, w) - 2.*G({-2/5 + I/5, -I}, w)*G({I, 0}, w) + 2.*G({-2/5 + I/5, I}, w)*G({I, 0}, w) - 2.*G({-I, -2/5 - I/5}, w)*G({I, 0}, w) + 2.*G({-I, -2/5 + I/5}, w)*G({I, 0}, w) - 8.*G({-I, 0}, w)*G({I, 0}, w) - 2.*G({-I, -I}, w)*G({I, 0}, w) + 2.*G({-I, I}, w)*G({I, 0}, w) - 2.*G({I, -2/5 - I/5}, w)*G({I, 0}, w) + 2.*G({I, -2/5 + I/5}, w)*G({I, 0}, w) + 4.*G({I, 0}, w)^2 + 2.*G({-2/5 - I/5, 0}, w)*G({I, -I}, w) - 2.*G({-2/5 + I/5, 0}, w)*G({I, -I}, w) + 2.*G({-I, 0}, w)*G({I, -I}, w) - 2.*G({I, 0}, w)*G({I, -I}, w) - 2.*G({-2/5 - I/5, 0}, w)*G({I, I}, w) + 2.*G({-2/5 + I/5, 0}, w)*G({I, I}, w) - 2.*G({-I, 0}, w)*G({I, I}, w) + 2.*G({I, 0}, w)*G({I, I}, w) - 5.54518*G({-1, -2/5 - I/5, -2/5 - I/5}, w) + 4.*G({0}, w)*G({-1, -2/5 - I/5, -2/5 - I/5}, w) + 5.54518*G({-1, -2/5 - I/5, -2/5 + I/5}, w) - 4.*G({0}, w)*G({-1, -2/5 - I/5, -2/5 + I/5}, w) - 5.54518*G({-1, -2/5 - I/5, -I}, w) + 4.*G({0}, w)*G({-1, -2/5 - I/5, -I}, w) + 5.54518*G({-1, -2/5 - I/5, I}, w) - 4.*G({0}, w)*G({-1, -2/5 - I/5, I}, w) + 5.54518*G({-1, -2/5 + I/5, -2/5 - I/5}, w) - 4.*G({0}, w)*G({-1, -2/5 + I/5, -2/5 - I/5}, w) - 5.54518*G({-1, -2/5 + I/5, -2/5 + I/5}, w) + 4.*G({0}, w)*G({-1, -2/5 + I/5, -2/5 + I/5}, w) + 5.54518*G({-1, -2/5 + I/5, -I}, w) - 4.*G({0}, w)*G({-1, -2/5 + I/5, -I}, w) - 5.54518*G({-1, -2/5 + I/5, I}, w) + 4.*G({0}, w)*G({-1, -2/5 + I/5, I}, w) - 5.54518*G({-1, -I, -2/5 - I/5}, w) + 4.*G({0}, w)*G({-1, -I, -2/5 - I/5}, w) + 5.54518*G({-1, -I, -2/5 + I/5}, w) - 4.*G({0}, w)*G({-1, -I, -2/5 + I/5}, w) - 5.54518*G({-1, -I, -I}, w) + 4.*G({0}, w)*G({-1, -I, -I}, w) + 5.54518*G({-1, -I, I}, w) - 4.*G({0}, w)*G({-1, -I, I}, w) + 5.54518*G({-1, I, -2/5 - I/5}, w) - 4.*G({0}, w)*G({-1, I, -2/5 - I/5}, w) - 5.54518*G({-1, I, -2/5 + I/5}, w) + 4.*G({0}, w)*G({-1, I, -2/5 + I/5}, w) + 5.54518*G({-1, I, -I}, w) - 4.*G({0}, w)*G({-1, I, -I}, w) - 5.54518*G({-1, I, I}, w) + 4.*G({0}, w)*G({-1, I, I}, w) + 4.*G({0}, w)*G({-2/5 - I/5, -1, -2/5 - I/5}, w) - 4.*G({0}, w)*G({-2/5 - I/5, -1, -2/5 + I/5}, w) + 4.*G({0}, w)*G({-2/5 - I/5, -1, -I}, w) - 4.*G({0}, w)*G({-2/5 - I/5, -1, I}, w) + 2.77259*G({-2/5 - I/5, -2/5 - I/5, -2/5 - I/5}, w) - 4.*G({0}, w)*G({-2/5 - I/5, -2/5 - I/5, -2/5 - I/5}, w) - 2.77259*G({-2/5 - I/5, -2/5 - I/5, -2/5 + I/5}, w) + 4.*G({0}, w)*G({-2/5 - I/5, -2/5 - I/5, -2/5 + I/5}, w) + 2.77259*G({-2/5 - I/5, -2/5 - I/5, -I}, w) - 4.*G({0}, w)*G({-2/5 - I/5, -2/5 - I/5, -I}, w) - 2.77259*G({-2/5 - I/5, -2/5 - I/5, I}, w) + 4.*G({0}, w)*G({-2/5 - I/5, -2/5 - I/5, I}, w) - 2.77259*G({-2/5 - I/5, -2/5 + I/5, -2/5 - I/5}, w) + 2.77259*G({-2/5 - I/5, -2/5 + I/5, -2/5 + I/5}, w) - 2.77259*G({-2/5 - I/5, -2/5 + I/5, -I}, w) + 2.77259*G({-2/5 - I/5, -2/5 + I/5, I}, w) + 8.*G({0}, w)*G({-2/5 - I/5, 0, -2/5 - I/5}, w) - 8.*G({0}, w)*G({-2/5 - I/5, 0, -2/5 + I/5}, w) + 8.*G({0}, w)*G({-2/5 - I/5, 0, -I}, w) - 8.*G({0}, w)*G({-2/5 - I/5, 0, I}, w) + 2.77259*G({-2/5 - I/5, -I, -2/5 - I/5}, w) - 4.*G({0}, w)*G({-2/5 - I/5, -I, -2/5 - I/5}, w) - 2.77259*G({-2/5 - I/5, -I, -2/5 + I/5}, w) + 4.*G({0}, w)*G({-2/5 - I/5, -I, -2/5 + I/5}, w) + 2.77259*G({-2/5 - I/5, -I, -I}, w) - 4.*G({0}, w)*G({-2/5 - I/5, -I, -I}, w) - 2.77259*G({-2/5 - I/5, -I, I}, w) + 4.*G({0}, w)*G({-2/5 - I/5, -I, I}, w) - 2.77259*G({-2/5 - I/5, I, -2/5 - I/5}, w) + 2.77259*G({-2/5 - I/5, I, -2/5 + I/5}, w) - 2.77259*G({-2/5 - I/5, I, -I}, w) + 2.77259*G({-2/5 - I/5, I, I}, w) - 4.*G({0}, w)*G({-2/5 + I/5, -1, -2/5 - I/5}, w) + 4.*G({0}, w)*G({-2/5 + I/5, -1, -2/5 + I/5}, w) - 4.*G({0}, w)*G({-2/5 + I/5, -1, -I}, w) + 4.*G({0}, w)*G({-2/5 + I/5, -1, I}, w) + 2.77259*G({-2/5 + I/5, -2/5 - I/5, -2/5 - I/5}, w) - 2.77259*G({-2/5 + I/5, -2/5 - I/5, -2/5 + I/5}, w) + 2.77259*G({-2/5 + I/5, -2/5 - I/5, -I}, w) - 2.77259*G({-2/5 + I/5, -2/5 - I/5, I}, w) - 2.77259*G({-2/5 + I/5, -2/5 + I/5, -2/5 - I/5}, w) + 4.*G({0}, w)*G({-2/5 + I/5, -2/5 + I/5, -2/5 - I/5}, w) + 2.77259*G({-2/5 + I/5, -2/5 + I/5, -2/5 + I/5}, w) - 4.*G({0}, w)*G({-2/5 + I/5, -2/5 + I/5, -2/5 + I/5}, w) - 2.77259*G({-2/5 + I/5, -2/5 + I/5, -I}, w) + 4.*G({0}, w)*G({-2/5 + I/5, -2/5 + I/5, -I}, w) + 2.77259*G({-2/5 + I/5, -2/5 + I/5, I}, w) - 4.*G({0}, w)*G({-2/5 + I/5, -2/5 + I/5, I}, w) - 8.*G({0}, w)*G({-2/5 + I/5, 0, -2/5 - I/5}, w) + 8.*G({0}, w)*G({-2/5 + I/5, 0, -2/5 + I/5}, w) - 8.*G({0}, w)*G({-2/5 + I/5, 0, -I}, w) + 8.*G({0}, w)*G({-2/5 + I/5, 0, I}, w) + 2.77259*G({-2/5 + I/5, -I, -2/5 - I/5}, w) - 2.77259*G({-2/5 + I/5, -I, -2/5 + I/5}, w) + 2.77259*G({-2/5 + I/5, -I, -I}, w) - 2.77259*G({-2/5 + I/5, -I, I}, w) - 2.77259*G({-2/5 + I/5, I, -2/5 - I/5}, w) + 4.*G({0}, w)*G({-2/5 + I/5, I, -2/5 - I/5}, w) + 2.77259*G({-2/5 + I/5, I, -2/5 + I/5}, w) - 4.*G({0}, w)*G({-2/5 + I/5, I, -2/5 + I/5}, w) - 2.77259*G({-2/5 + I/5, I, -I}, w) + 4.*G({0}, w)*G({-2/5 + I/5, I, -I}, w) + 2.77259*G({-2/5 + I/5, I, I}, w) - 4.*G({0}, w)*G({-2/5 + I/5, I, I}, w) - 5.54518*G({0, -2/5 - I/5, -2/5 - I/5}, w) + 12.*G({0}, w)*G({0, -2/5 - I/5, -2/5 - I/5}, w) + 5.54518*G({0, -2/5 - I/5, -2/5 + I/5}, w) - 12.*G({0}, w)*G({0, -2/5 - I/5, -2/5 + I/5}, w) - 5.54518*G({0, -2/5 - I/5, -I}, w) + 12.*G({0}, w)*G({0, -2/5 - I/5, -I}, w) + 5.54518*G({0, -2/5 - I/5, I}, w) - 12.*G({0}, w)*G({0, -2/5 - I/5, I}, w) + 5.54518*G({0, -2/5 + I/5, -2/5 - I/5}, w) - 12.*G({0}, w)*G({0, -2/5 + I/5, -2/5 - I/5}, w) - 5.54518*G({0, -2/5 + I/5, -2/5 + I/5}, w) + 12.*G({0}, w)*G({0, -2/5 + I/5, -2/5 + I/5}, w) + 5.54518*G({0, -2/5 + I/5, -I}, w) - 12.*G({0}, w)*G({0, -2/5 + I/5, -I}, w) - 5.54518*G({0, -2/5 + I/5, I}, w) + 12.*G({0}, w)*G({0, -2/5 + I/5, I}, w) - 5.54518*G({0, -I, -2/5 - I/5}, w) + 12.*G({0}, w)*G({0, -I, -2/5 - I/5}, w) + 5.54518*G({0, -I, -2/5 + I/5}, w) - 12.*G({0}, w)*G({0, -I, -2/5 + I/5}, w) - 5.54518*G({0, -I, -I}, w) + 12.*G({0}, w)*G({0, -I, -I}, w) + 5.54518*G({0, -I, I}, w) - 12.*G({0}, w)*G({0, -I, I}, w) + 5.54518*G({0, I, -2/5 - I/5}, w) - 12.*G({0}, w)*G({0, I, -2/5 - I/5}, w) - 5.54518*G({0, I, -2/5 + I/5}, w) + 12.*G({0}, w)*G({0, I, -2/5 + I/5}, w) + 5.54518*G({0, I, -I}, w) - 12.*G({0}, w)*G({0, I, -I}, w) - 5.54518*G({0, I, I}, w) + 12.*G({0}, w)*G({0, I, I}, w) + 4.*G({0}, w)*G({-I, -1, -2/5 - I/5}, w) - 4.*G({0}, w)*G({-I, -1, -2/5 + I/5}, w) + 4.*G({0}, w)*G({-I, -1, -I}, w) - 4.*G({0}, w)*G({-I, -1, I}, w) + 2.77259*G({-I, -2/5 - I/5, -2/5 - I/5}, w) - 4.*G({0}, w)*G({-I, -2/5 - I/5, -2/5 - I/5}, w) - 2.77259*G({-I, -2/5 - I/5, -2/5 + I/5}, w) + 4.*G({0}, w)*G({-I, -2/5 - I/5, -2/5 + I/5}, w) + 2.77259*G({-I, -2/5 - I/5, -I}, w) - 4.*G({0}, w)*G({-I, -2/5 - I/5, -I}, w) - 2.77259*G({-I, -2/5 - I/5, I}, w) + 4.*G({0}, w)*G({-I, -2/5 - I/5, I}, w) - 2.77259*G({-I, -2/5 + I/5, -2/5 - I/5}, w) + 2.77259*G({-I, -2/5 + I/5, -2/5 + I/5}, w) - 2.77259*G({-I, -2/5 + I/5, -I}, w) + 2.77259*G({-I, -2/5 + I/5, I}, w) + 8.*G({0}, w)*G({-I, 0, -2/5 - I/5}, w) - 8.*G({0}, w)*G({-I, 0, -2/5 + I/5}, w) + 8.*G({0}, w)*G({-I, 0, -I}, w) - 8.*G({0}, w)*G({-I, 0, I}, w) + 2.77259*G({-I, -I, -2/5 - I/5}, w) - 4.*G({0}, w)*G({-I, -I, -2/5 - I/5}, w) - 2.77259*G({-I, -I, -2/5 + I/5}, w) + 4.*G({0}, w)*G({-I, -I, -2/5 + I/5}, w) + 2.77259*G({-I, -I, -I}, w) - 4.*G({0}, w)*G({-I, -I, -I}, w) - 2.77259*G({-I, -I, I}, w) + 4.*G({0}, w)*G({-I, -I, I}, w) - 2.77259*G({-I, I, -2/5 - I/5}, w) + 2.77259*G({-I, I, -2/5 + I/5}, w) - 2.77259*G({-I, I, -I}, w) + 2.77259*G({-I, I, I}, w) - 4.*G({0}, w)*G({I, -1, -2/5 - I/5}, w) + 4.*G({0}, w)*G({I, -1, -2/5 + I/5}, w) - 4.*G({0}, w)*G({I, -1, -I}, w) + 4.*G({0}, w)*G({I, -1, I}, w) + 2.77259*G({I, -2/5 - I/5, -2/5 - I/5}, w) - 2.77259*G({I, -2/5 - I/5, -2/5 + I/5}, w) + 2.77259*G({I, -2/5 - I/5, -I}, w) - 2.77259*G({I, -2/5 - I/5, I}, w) - 2.77259*G({I, -2/5 + I/5, -2/5 - I/5}, w) + 4.*G({0}, w)*G({I, -2/5 + I/5, -2/5 - I/5}, w) + 2.77259*G({I, -2/5 + I/5, -2/5 + I/5}, w) - 4.*G({0}, w)*G({I, -2/5 + I/5, -2/5 + I/5}, w) - 2.77259*G({I, -2/5 + I/5, -I}, w) + 4.*G({0}, w)*G({I, -2/5 + I/5, -I}, w) + 2.77259*G({I, -2/5 + I/5, I}, w) - 4.*G({0}, w)*G({I, -2/5 + I/5, I}, w) - 8.*G({0}, w)*G({I, 0, -2/5 - I/5}, w) + 8.*G({0}, w)*G({I, 0, -2/5 + I/5}, w) - 8.*G({0}, w)*G({I, 0, -I}, w) + 8.*G({0}, w)*G({I, 0, I}, w) + 2.77259*G({I, -I, -2/5 - I/5}, w) - 2.77259*G({I, -I, -2/5 + I/5}, w) + 2.77259*G({I, -I, -I}, w) - 2.77259*G({I, -I, I}, w) - 2.77259*G({I, I, -2/5 - I/5}, w) + 4.*G({0}, w)*G({I, I, -2/5 - I/5}, w) + 2.77259*G({I, I, -2/5 + I/5}, w) - 4.*G({0}, w)*G({I, I, -2/5 + I/5}, w) - 2.77259*G({I, I, -I}, w) + 4.*G({0}, w)*G({I, I, -I}, w) + 2.77259*G({I, I, I}, w) - 4.*G({0}, w)*G({I, I, I}, w) + 4.*G({-1, -1, -2/5 - I/5, -2/5 - I/5}, w) + 4.*G({-1, -1, -2/5 - I/5, -2/5 + I/5}, w) - 4.*G({-1, -1, -2/5 - I/5, -I}, w) - 4.*G({-1, -1, -2/5 - I/5, I}, w) + 4.*G({-1, -1, -2/5 + I/5, -2/5 - I/5}, w) + 4.*G({-1, -1, -2/5 + I/5, -2/5 + I/5}, w) - 4.*G({-1, -1, -2/5 + I/5, -I}, w) - 4.*G({-1, -1, -2/5 + I/5, I}, w) - 4.*G({-1, -1, -I, -2/5 - I/5}, w) - 4.*G({-1, -1, -I, -2/5 + I/5}, w) + 4.*G({-1, -1, -I, -I}, w) + 4.*G({-1, -1, -I, I}, w) - 4.*G({-1, -1, I, -2/5 - I/5}, w) - 4.*G({-1, -1, I, -2/5 + I/5}, w) + 4.*G({-1, -1, I, -I}, w) + 4.*G({-1, -1, I, I}, w) - 4.*G({-1, -2/5 - I/5, -2/5 - I/5, -1}, w) + 4.*G({-1, -2/5 - I/5, -2/5 - I/5, -I}, w) + 4.*G({-1, -2/5 - I/5, -2/5 - I/5, I}, w) + 4.*G({-1, -2/5 - I/5, -2/5 + I/5, -1}, w) - 4.*G({-1, -2/5 - I/5, -2/5 + I/5, -2/5 - I/5}, w) - 4.*G({-1, -2/5 - I/5, -2/5 + I/5, -2/5 + I/5}, w) - 4.*G({-1, -2/5 - I/5, -I, -1}, w) + 4.*G({-1, -2/5 - I/5, -I, -2/5 - I/5}, w) + 4.*G({-1, -2/5 - I/5, -I, -2/5 + I/5}, w) + 4.*G({-1, -2/5 - I/5, I, -1}, w) - 4.*G({-1, -2/5 - I/5, I, -I}, w) - 4.*G({-1, -2/5 - I/5, I, I}, w) + 4.*G({-1, -2/5 + I/5, -2/5 - I/5, -1}, w) - 4.*G({-1, -2/5 + I/5, -2/5 - I/5, -2/5 - I/5}, w) - 4.*G({-1, -2/5 + I/5, -2/5 - I/5, -2/5 + I/5}, w) - 4.*G({-1, -2/5 + I/5, -2/5 + I/5, -1}, w) + 4.*G({-1, -2/5 + I/5, -2/5 + I/5, -I}, w) + 4.*G({-1, -2/5 + I/5, -2/5 + I/5, I}, w) + 4.*G({-1, -2/5 + I/5, -I, -1}, w) - 4.*G({-1, -2/5 + I/5, -I, -I}, w) - 4.*G({-1, -2/5 + I/5, -I, I}, w) - 4.*G({-1, -2/5 + I/5, I, -1}, w) + 4.*G({-1, -2/5 + I/5, I, -2/5 - I/5}, w) + 4.*G({-1, -2/5 + I/5, I, -2/5 + I/5}, w) + 8.*G({-1, 0, -2/5 - I/5, -2/5 + I/5}, w) - 8.*G({-1, 0, -2/5 - I/5, -I}, w) + 8.*G({-1, 0, -2/5 + I/5, -2/5 - I/5}, w) - 8.*G({-1, 0, -2/5 + I/5, I}, w) - 8.*G({-1, 0, -I, -2/5 - I/5}, w) + 8.*G({-1, 0, -I, I}, w) - 8.*G({-1, 0, I, -2/5 + I/5}, w) + 8.*G({-1, 0, I, -I}, w) - 4.*G({-1, -I, -2/5 - I/5, -1}, w) + 4.*G({-1, -I, -2/5 - I/5, -I}, w) + 4.*G({-1, -I, -2/5 - I/5, I}, w) + 4.*G({-1, -I, -2/5 + I/5, -1}, w) - 4.*G({-1, -I, -2/5 + I/5, -2/5 - I/5}, w) - 4.*G({-1, -I, -2/5 + I/5, -2/5 + I/5}, w) - 4.*G({-1, -I, -I, -1}, w) + 4.*G({-1, -I, -I, -2/5 - I/5}, w) + 4.*G({-1, -I, -I, -2/5 + I/5}, w) + 4.*G({-1, -I, I, -1}, w) - 4.*G({-1, -I, I, -I}, w) - 4.*G({-1, -I, I, I}, w) + 4.*G({-1, I, -2/5 - I/5, -1}, w) - 4.*G({-1, I, -2/5 - I/5, -2/5 - I/5}, w) - 4.*G({-1, I, -2/5 - I/5, -2/5 + I/5}, w) - 4.*G({-1, I, -2/5 + I/5, -1}, w) + 4.*G({-1, I, -2/5 + I/5, -I}, w) + 4.*G({-1, I, -2/5 + I/5, I}, w) + 4.*G({-1, I, -I, -1}, w) - 4.*G({-1, I, -I, -I}, w) - 4.*G({-1, I, -I, I}, w) - 4.*G({-1, I, I, -1}, w) + 4.*G({-1, I, I, -2/5 - I/5}, w) + 4.*G({-1, I, I, -2/5 + I/5}, w) - 2.*G({-2/5 - I/5, -1, -2/5 - I/5, -2/5 - I/5}, w) - 2.*G({-2/5 - I/5, -1, -2/5 - I/5, -2/5 + I/5}, w) + 2.*G({-2/5 - I/5, -1, -2/5 - I/5, -I}, w) + 2.*G({-2/5 - I/5, -1, -2/5 - I/5, I}, w) - 2.*G({-2/5 - I/5, -1, -2/5 + I/5, -2/5 - I/5}, w) - 2.*G({-2/5 - I/5, -1, -2/5 + I/5, -2/5 + I/5}, w) + 2.*G({-2/5 - I/5, -1, -2/5 + I/5, -I}, w) + 2.*G({-2/5 - I/5, -1, -2/5 + I/5, I}, w) + 2.*G({-2/5 - I/5, -1, -I, -2/5 - I/5}, w) + 2.*G({-2/5 - I/5, -1, -I, -2/5 + I/5}, w) - 2.*G({-2/5 - I/5, -1, -I, -I}, w) - 2.*G({-2/5 - I/5, -1, -I, I}, w) + 2.*G({-2/5 - I/5, -1, I, -2/5 - I/5}, w) + 2.*G({-2/5 - I/5, -1, I, -2/5 + I/5}, w) - 2.*G({-2/5 - I/5, -1, I, -I}, w) - 2.*G({-2/5 - I/5, -1, I, I}, w) + 2.*G({-2/5 - I/5, -2/5 - I/5, -2/5 - I/5, -1}, w) - 2.*G({-2/5 - I/5, -2/5 - I/5, -2/5 - I/5, -I}, w) - 2.*G({-2/5 - I/5, -2/5 - I/5, -2/5 - I/5, I}, w) - 2.*G({-2/5 - I/5, -2/5 - I/5, -2/5 + I/5, -1}, w) + 2.*G({-2/5 - I/5, -2/5 - I/5, -2/5 + I/5, -2/5 - I/5}, w) + 2.*G({-2/5 - I/5, -2/5 - I/5, -2/5 + I/5, -2/5 + I/5}, w) - 16.*G({-2/5 - I/5, -2/5 - I/5, 0, 0}, w) + 2.*G({-2/5 - I/5, -2/5 - I/5, -I, -1}, w) - 2.*G({-2/5 - I/5, -2/5 - I/5, -I, -2/5 - I/5}, w) - 2.*G({-2/5 - I/5, -2/5 - I/5, -I, -2/5 + I/5}, w) - 2.*G({-2/5 - I/5, -2/5 - I/5, I, -1}, w) + 2.*G({-2/5 - I/5, -2/5 - I/5, I, -I}, w) + 2.*G({-2/5 - I/5, -2/5 - I/5, I, I}, w) - 2.*G({-2/5 - I/5, -2/5 + I/5, -2/5 - I/5, -1}, w) + 2.*G({-2/5 - I/5, -2/5 + I/5, -2/5 - I/5, -2/5 - I/5}, w) + 2.*G({-2/5 - I/5, -2/5 + I/5, -2/5 - I/5, -2/5 + I/5}, w) + 2.*G({-2/5 - I/5, -2/5 + I/5, -2/5 + I/5, -1}, w) - 2.*G({-2/5 - I/5, -2/5 + I/5, -2/5 + I/5, -I}, w) - 2.*G({-2/5 - I/5, -2/5 + I/5, -2/5 + I/5, I}, w) + 16.*G({-2/5 - I/5, -2/5 + I/5, 0, 0}, w) - 2.*G({-2/5 - I/5, -2/5 + I/5, -I, -1}, w) + 2.*G({-2/5 - I/5, -2/5 + I/5, -I, -I}, w) + 2.*G({-2/5 - I/5, -2/5 + I/5, -I, I}, w) + 2.*G({-2/5 - I/5, -2/5 + I/5, I, -1}, w) - 2.*G({-2/5 - I/5, -2/5 + I/5, I, -2/5 - I/5}, w) - 2.*G({-2/5 - I/5, -2/5 + I/5, I, -2/5 + I/5}, w) - 4.*G({-2/5 - I/5, 0, -2/5 - I/5, -2/5 + I/5}, w) - 16.*G({-2/5 - I/5, 0, -2/5 - I/5, 0}, w) + 4.*G({-2/5 - I/5, 0, -2/5 - I/5, -I}, w) - 4.*G({-2/5 - I/5, 0, -2/5 + I/5, -2/5 - I/5}, w) + 16.*G({-2/5 - I/5, 0, -2/5 + I/5, 0}, w) + 4.*G({-2/5 - I/5, 0, -2/5 + I/5, I}, w) - 16.*G({-2/5 - I/5, 0, 0, -2/5 - I/5}, w) + 16.*G({-2/5 - I/5, 0, 0, -2/5 + I/5}, w) - 16.*G({-2/5 - I/5, 0, 0, -I}, w) + 16.*G({-2/5 - I/5, 0, 0, I}, w) + 4.*G({-2/5 - I/5, 0, -I, -2/5 - I/5}, w) - 16.*G({-2/5 - I/5, 0, -I, 0}, w) - 4.*G({-2/5 - I/5, 0, -I, I}, w) + 4.*G({-2/5 - I/5, 0, I, -2/5 + I/5}, w) + 16.*G({-2/5 - I/5, 0, I, 0}, w) - 4.*G({-2/5 - I/5, 0, I, -I}, w) + 2.*G({-2/5 - I/5, -I, -2/5 - I/5, -1}, w) - 2.*G({-2/5 - I/5, -I, -2/5 - I/5, -I}, w) - 2.*G({-2/5 - I/5, -I, -2/5 - I/5, I}, w) - 2.*G({-2/5 - I/5, -I, -2/5 + I/5, -1}, w) + 2.*G({-2/5 - I/5, -I, -2/5 + I/5, -2/5 - I/5}, w) + 2.*G({-2/5 - I/5, -I, -2/5 + I/5, -2/5 + I/5}, w) - 16.*G({-2/5 - I/5, -I, 0, 0}, w) + 2.*G({-2/5 - I/5, -I, -I, -1}, w) - 2.*G({-2/5 - I/5, -I, -I, -2/5 - I/5}, w) - 2.*G({-2/5 - I/5, -I, -I, -2/5 + I/5}, w) - 2.*G({-2/5 - I/5, -I, I, -1}, w) + 2.*G({-2/5 - I/5, -I, I, -I}, w) + 2.*G({-2/5 - I/5, -I, I, I}, w) - 2.*G({-2/5 - I/5, I, -2/5 - I/5, -1}, w) + 2.*G({-2/5 - I/5, I, -2/5 - I/5, -2/5 - I/5}, w) + 2.*G({-2/5 - I/5, I, -2/5 - I/5, -2/5 + I/5}, w) + 2.*G({-2/5 - I/5, I, -2/5 + I/5, -1}, w) - 2.*G({-2/5 - I/5, I, -2/5 + I/5, -I}, w) - 2.*G({-2/5 - I/5, I, -2/5 + I/5, I}, w) + 16.*G({-2/5 - I/5, I, 0, 0}, w) - 2.*G({-2/5 - I/5, I, -I, -1}, w) + 2.*G({-2/5 - I/5, I, -I, -I}, w) + 2.*G({-2/5 - I/5, I, -I, I}, w) + 2.*G({-2/5 - I/5, I, I, -1}, w) - 2.*G({-2/5 - I/5, I, I, -2/5 - I/5}, w) - 2.*G({-2/5 - I/5, I, I, -2/5 + I/5}, w) - 2.*G({-2/5 + I/5, -1, -2/5 - I/5, -2/5 - I/5}, w) - 2.*G({-2/5 + I/5, -1, -2/5 - I/5, -2/5 + I/5}, w) + 2.*G({-2/5 + I/5, -1, -2/5 - I/5, -I}, w) + 2.*G({-2/5 + I/5, -1, -2/5 - I/5, I}, w) - 2.*G({-2/5 + I/5, -1, -2/5 + I/5, -2/5 - I/5}, w) - 2.*G({-2/5 + I/5, -1, -2/5 + I/5, -2/5 + I/5}, w) + 2.*G({-2/5 + I/5, -1, -2/5 + I/5, -I}, w) + 2.*G({-2/5 + I/5, -1, -2/5 + I/5, I}, w) + 2.*G({-2/5 + I/5, -1, -I, -2/5 - I/5}, w) + 2.*G({-2/5 + I/5, -1, -I, -2/5 + I/5}, w) - 2.*G({-2/5 + I/5, -1, -I, -I}, w) - 2.*G({-2/5 + I/5, -1, -I, I}, w) + 2.*G({-2/5 + I/5, -1, I, -2/5 - I/5}, w) + 2.*G({-2/5 + I/5, -1, I, -2/5 + I/5}, w) - 2.*G({-2/5 + I/5, -1, I, -I}, w) - 2.*G({-2/5 + I/5, -1, I, I}, w) + 2.*G({-2/5 + I/5, -2/5 - I/5, -2/5 - I/5, -1}, w) - 2.*G({-2/5 + I/5, -2/5 - I/5, -2/5 - I/5, -I}, w) - 2.*G({-2/5 + I/5, -2/5 - I/5, -2/5 - I/5, I}, w) - 2.*G({-2/5 + I/5, -2/5 - I/5, -2/5 + I/5, -1}, w) + 2.*G({-2/5 + I/5, -2/5 - I/5, -2/5 + I/5, -2/5 - I/5}, w) + 2.*G({-2/5 + I/5, -2/5 - I/5, -2/5 + I/5, -2/5 + I/5}, w) + 16.*G({-2/5 + I/5, -2/5 - I/5, 0, 0}, w) + 2.*G({-2/5 + I/5, -2/5 - I/5, -I, -1}, w) - 2.*G({-2/5 + I/5, -2/5 - I/5, -I, -2/5 - I/5}, w) - 2.*G({-2/5 + I/5, -2/5 - I/5, -I, -2/5 + I/5}, w) - 2.*G({-2/5 + I/5, -2/5 - I/5, I, -1}, w) + 2.*G({-2/5 + I/5, -2/5 - I/5, I, -I}, w) + 2.*G({-2/5 + I/5, -2/5 - I/5, I, I}, w) - 2.*G({-2/5 + I/5, -2/5 + I/5, -2/5 - I/5, -1}, w) + 2.*G({-2/5 + I/5, -2/5 + I/5, -2/5 - I/5, -2/5 - I/5}, w) + 2.*G({-2/5 + I/5, -2/5 + I/5, -2/5 - I/5, -2/5 + I/5}, w) + 2.*G({-2/5 + I/5, -2/5 + I/5, -2/5 + I/5, -1}, w) - 2.*G({-2/5 + I/5, -2/5 + I/5, -2/5 + I/5, -I}, w) - 2.*G({-2/5 + I/5, -2/5 + I/5, -2/5 + I/5, I}, w) - 16.*G({-2/5 + I/5, -2/5 + I/5, 0, 0}, w) - 2.*G({-2/5 + I/5, -2/5 + I/5, -I, -1}, w) + 2.*G({-2/5 + I/5, -2/5 + I/5, -I, -I}, w) + 2.*G({-2/5 + I/5, -2/5 + I/5, -I, I}, w) + 2.*G({-2/5 + I/5, -2/5 + I/5, I, -1}, w) - 2.*G({-2/5 + I/5, -2/5 + I/5, I, -2/5 - I/5}, w) - 2.*G({-2/5 + I/5, -2/5 + I/5, I, -2/5 + I/5}, w) - 4.*G({-2/5 + I/5, 0, -2/5 - I/5, -2/5 + I/5}, w) + 16.*G({-2/5 + I/5, 0, -2/5 - I/5, 0}, w) + 4.*G({-2/5 + I/5, 0, -2/5 - I/5, -I}, w) - 4.*G({-2/5 + I/5, 0, -2/5 + I/5, -2/5 - I/5}, w) - 16.*G({-2/5 + I/5, 0, -2/5 + I/5, 0}, w) + 4.*G({-2/5 + I/5, 0, -2/5 + I/5, I}, w) + 16.*G({-2/5 + I/5, 0, 0, -2/5 - I/5}, w) - 16.*G({-2/5 + I/5, 0, 0, -2/5 + I/5}, w) + 16.*G({-2/5 + I/5, 0, 0, -I}, w) - 16.*G({-2/5 + I/5, 0, 0, I}, w) + 4.*G({-2/5 + I/5, 0, -I, -2/5 - I/5}, w) + 16.*G({-2/5 + I/5, 0, -I, 0}, w) - 4.*G({-2/5 + I/5, 0, -I, I}, w) + 4.*G({-2/5 + I/5, 0, I, -2/5 + I/5}, w) - 16.*G({-2/5 + I/5, 0, I, 0}, w) - 4.*G({-2/5 + I/5, 0, I, -I}, w) + 2.*G({-2/5 + I/5, -I, -2/5 - I/5, -1}, w) - 2.*G({-2/5 + I/5, -I, -2/5 - I/5, -I}, w) - 2.*G({-2/5 + I/5, -I, -2/5 - I/5, I}, w) - 2.*G({-2/5 + I/5, -I, -2/5 + I/5, -1}, w) + 2.*G({-2/5 + I/5, -I, -2/5 + I/5, -2/5 - I/5}, w) + 2.*G({-2/5 + I/5, -I, -2/5 + I/5, -2/5 + I/5}, w) + 16.*G({-2/5 + I/5, -I, 0, 0}, w) + 2.*G({-2/5 + I/5, -I, -I, -1}, w) - 2.*G({-2/5 + I/5, -I, -I, -2/5 - I/5}, w) - 2.*G({-2/5 + I/5, -I, -I, -2/5 + I/5}, w) - 2.*G({-2/5 + I/5, -I, I, -1}, w) + 2.*G({-2/5 + I/5, -I, I, -I}, w) + 2.*G({-2/5 + I/5, -I, I, I}, w) - 2.*G({-2/5 + I/5, I, -2/5 - I/5, -1}, w) + 2.*G({-2/5 + I/5, I, -2/5 - I/5, -2/5 - I/5}, w) + 2.*G({-2/5 + I/5, I, -2/5 - I/5, -2/5 + I/5}, w) + 2.*G({-2/5 + I/5, I, -2/5 + I/5, -1}, w) - 2.*G({-2/5 + I/5, I, -2/5 + I/5, -I}, w) - 2.*G({-2/5 + I/5, I, -2/5 + I/5, I}, w) - 16.*G({-2/5 + I/5, I, 0, 0}, w) - 2.*G({-2/5 + I/5, I, -I, -1}, w) + 2.*G({-2/5 + I/5, I, -I, -I}, w) + 2.*G({-2/5 + I/5, I, -I, I}, w) + 2.*G({-2/5 + I/5, I, I, -1}, w) - 2.*G({-2/5 + I/5, I, I, -2/5 - I/5}, w) - 2.*G({-2/5 + I/5, I, I, -2/5 + I/5}, w) + 8.*G({0, -1, -2/5 - I/5, -2/5 + I/5}, w) - 8.*G({0, -1, -2/5 - I/5, -I}, w) + 8.*G({0, -1, -2/5 + I/5, -2/5 - I/5}, w) - 8.*G({0, -1, -2/5 + I/5, I}, w) - 8.*G({0, -1, -I, -2/5 - I/5}, w) + 8.*G({0, -1, -I, I}, w) - 8.*G({0, -1, I, -2/5 + I/5}, w) + 8.*G({0, -1, I, -I}, w) - 4.*G({0, -2/5 - I/5, -1, -2/5 - I/5}, w) + 4.*G({0, -2/5 - I/5, -1, -2/5 + I/5}, w) - 4.*G({0, -2/5 - I/5, -1, -I}, w) + 4.*G({0, -2/5 - I/5, -1, I}, w) - 4.*G({0, -2/5 - I/5, -2/5 - I/5, -1}, w) + 4.*G({0, -2/5 - I/5, -2/5 - I/5, -2/5 - I/5}, w) - 4.*G({0, -2/5 - I/5, -2/5 - I/5, -2/5 + I/5}, w) - 16.*G({0, -2/5 - I/5, -2/5 - I/5, 0}, w) + 8.*G({0, -2/5 - I/5, -2/5 - I/5, -I}, w) + 4.*G({0, -2/5 - I/5, -2/5 + I/5, -1}, w) - 4.*G({0, -2/5 - I/5, -2/5 + I/5, -2/5 - I/5}, w) - 4.*G({0, -2/5 - I/5, -2/5 + I/5, -2/5 + I/5}, w) + 16.*G({0, -2/5 - I/5, -2/5 + I/5, 0}, w) - 20.*G({0, -2/5 - I/5, 0, -2/5 - I/5}, w) + 20.*G({0, -2/5 - I/5, 0, -2/5 + I/5}, w) - 20.*G({0, -2/5 - I/5, 0, -I}, w) + 20.*G({0, -2/5 - I/5, 0, I}, w) - 4.*G({0, -2/5 - I/5, -I, -1}, w) + 8.*G({0, -2/5 - I/5, -I, -2/5 - I/5}, w) - 16.*G({0, -2/5 - I/5, -I, 0}, w) + 4.*G({0, -2/5 - I/5, -I, -I}, w) - 4.*G({0, -2/5 - I/5, -I, I}, w) + 4.*G({0, -2/5 - I/5, I, -1}, w) + 16.*G({0, -2/5 - I/5, I, 0}, w) - 4.*G({0, -2/5 - I/5, I, -I}, w) - 4.*G({0, -2/5 - I/5, I, I}, w) + 4.*G({0, -2/5 + I/5, -1, -2/5 - I/5}, w) - 4.*G({0, -2/5 + I/5, -1, -2/5 + I/5}, w) + 4.*G({0, -2/5 + I/5, -1, -I}, w) - 4.*G({0, -2/5 + I/5, -1, I}, w) + 4.*G({0, -2/5 + I/5, -2/5 - I/5, -1}, w) - 4.*G({0, -2/5 + I/5, -2/5 - I/5, -2/5 - I/5}, w) - 4.*G({0, -2/5 + I/5, -2/5 - I/5, -2/5 + I/5}, w) + 16.*G({0, -2/5 + I/5, -2/5 - I/5, 0}, w) - 4.*G({0, -2/5 + I/5, -2/5 + I/5, -1}, w) - 4.*G({0, -2/5 + I/5, -2/5 + I/5, -2/5 - I/5}, w) + 4.*G({0, -2/5 + I/5, -2/5 + I/5, -2/5 + I/5}, w) - 16.*G({0, -2/5 + I/5, -2/5 + I/5, 0}, w) + 8.*G({0, -2/5 + I/5, -2/5 + I/5, I}, w) + 20.*G({0, -2/5 + I/5, 0, -2/5 - I/5}, w) - 20.*G({0, -2/5 + I/5, 0, -2/5 + I/5}, w) + 20.*G({0, -2/5 + I/5, 0, -I}, w) - 20.*G({0, -2/5 + I/5, 0, I}, w) + 4.*G({0, -2/5 + I/5, -I, -1}, w) + 16.*G({0, -2/5 + I/5, -I, 0}, w) - 4.*G({0, -2/5 + I/5, -I, -I}, w) - 4.*G({0, -2/5 + I/5, -I, I}, w) - 4.*G({0, -2/5 + I/5, I, -1}, w) + 8.*G({0, -2/5 + I/5, I, -2/5 + I/5}, w) - 16.*G({0, -2/5 + I/5, I, 0}, w) - 4.*G({0, -2/5 + I/5, I, -I}, w) + 4.*G({0, -2/5 + I/5, I, I}, w) - 20.*G({0, 0, -2/5 - I/5, -2/5 - I/5}, w) + 28.*G({0, 0, -2/5 - I/5, -2/5 + I/5}, w) - 28.*G({0, 0, -2/5 - I/5, -I}, w) + 20.*G({0, 0, -2/5 - I/5, I}, w) + 28.*G({0, 0, -2/5 + I/5, -2/5 - I/5}, w) - 20.*G({0, 0, -2/5 + I/5, -2/5 + I/5}, w) + 20.*G({0, 0, -2/5 + I/5, -I}, w) - 28.*G({0, 0, -2/5 + I/5, I}, w) - 28.*G({0, 0, -I, -2/5 - I/5}, w) + 20.*G({0, 0, -I, -2/5 + I/5}, w) - 20.*G({0, 0, -I, -I}, w) + 28.*G({0, 0, -I, I}, w) + 20.*G({0, 0, I, -2/5 - I/5}, w) - 28.*G({0, 0, I, -2/5 + I/5}, w) + 28.*G({0, 0, I, -I}, w) - 20.*G({0, 0, I, I}, w) - 4.*G({0, -I, -1, -2/5 - I/5}, w) + 4.*G({0, -I, -1, -2/5 + I/5}, w) - 4.*G({0, -I, -1, -I}, w) + 4.*G({0, -I, -1, I}, w) - 4.*G({0, -I, -2/5 - I/5, -1}, w) + 4.*G({0, -I, -2/5 - I/5, -2/5 - I/5}, w) - 4.*G({0, -I, -2/5 - I/5, -2/5 + I/5}, w) - 16.*G({0, -I, -2/5 - I/5, 0}, w) + 8.*G({0, -I, -2/5 - I/5, -I}, w) + 4.*G({0, -I, -2/5 + I/5, -1}, w) - 4.*G({0, -I, -2/5 + I/5, -2/5 - I/5}, w) - 4.*G({0, -I, -2/5 + I/5, -2/5 + I/5}, w) + 16.*G({0, -I, -2/5 + I/5, 0}, w) - 20.*G({0, -I, 0, -2/5 - I/5}, w) + 20.*G({0, -I, 0, -2/5 + I/5}, w) - 20.*G({0, -I, 0, -I}, w) + 20.*G({0, -I, 0, I}, w) - 4.*G({0, -I, -I, -1}, w) + 8.*G({0, -I, -I, -2/5 - I/5}, w) - 16.*G({0, -I, -I, 0}, w) + 4.*G({0, -I, -I, -I}, w) - 4.*G({0, -I, -I, I}, w) + 4.*G({0, -I, I, -1}, w) + 16.*G({0, -I, I, 0}, w) - 4.*G({0, -I, I, -I}, w) - 4.*G({0, -I, I, I}, w) + 4.*G({0, I, -1, -2/5 - I/5}, w) - 4.*G({0, I, -1, -2/5 + I/5}, w) + 4.*G({0, I, -1, -I}, w) - 4.*G({0, I, -1, I}, w) + 4.*G({0, I, -2/5 - I/5, -1}, w) - 4.*G({0, I, -2/5 - I/5, -2/5 - I/5}, w) - 4.*G({0, I, -2/5 - I/5, -2/5 + I/5}, w) + 16.*G({0, I, -2/5 - I/5, 0}, w) - 4.*G({0, I, -2/5 + I/5, -1}, w) - 4.*G({0, I, -2/5 + I/5, -2/5 - I/5}, w) + 4.*G({0, I, -2/5 + I/5, -2/5 + I/5}, w) - 16.*G({0, I, -2/5 + I/5, 0}, w) + 8.*G({0, I, -2/5 + I/5, I}, w) + 20.*G({0, I, 0, -2/5 - I/5}, w) - 20.*G({0, I, 0, -2/5 + I/5}, w) + 20.*G({0, I, 0, -I}, w) - 20.*G({0, I, 0, I}, w) + 4.*G({0, I, -I, -1}, w) + 16.*G({0, I, -I, 0}, w) - 4.*G({0, I, -I, -I}, w) - 4.*G({0, I, -I, I}, w) - 4.*G({0, I, I, -1}, w) + 8.*G({0, I, I, -2/5 + I/5}, w) - 16.*G({0, I, I, 0}, w) - 4.*G({0, I, I, -I}, w) + 4.*G({0, I, I, I}, w) - 2.*G({-I, -1, -2/5 - I/5, -2/5 - I/5}, w) - 2.*G({-I, -1, -2/5 - I/5, -2/5 + I/5}, w) + 2.*G({-I, -1, -2/5 - I/5, -I}, w) + 2.*G({-I, -1, -2/5 - I/5, I}, w) - 2.*G({-I, -1, -2/5 + I/5, -2/5 - I/5}, w) - 2.*G({-I, -1, -2/5 + I/5, -2/5 + I/5}, w) + 2.*G({-I, -1, -2/5 + I/5, -I}, w) + 2.*G({-I, -1, -2/5 + I/5, I}, w) + 2.*G({-I, -1, -I, -2/5 - I/5}, w) + 2.*G({-I, -1, -I, -2/5 + I/5}, w) - 2.*G({-I, -1, -I, -I}, w) - 2.*G({-I, -1, -I, I}, w) + 2.*G({-I, -1, I, -2/5 - I/5}, w) + 2.*G({-I, -1, I, -2/5 + I/5}, w) - 2.*G({-I, -1, I, -I}, w) - 2.*G({-I, -1, I, I}, w) + 2.*G({-I, -2/5 - I/5, -2/5 - I/5, -1}, w) - 2.*G({-I, -2/5 - I/5, -2/5 - I/5, -I}, w) - 2.*G({-I, -2/5 - I/5, -2/5 - I/5, I}, w) - 2.*G({-I, -2/5 - I/5, -2/5 + I/5, -1}, w) + 2.*G({-I, -2/5 - I/5, -2/5 + I/5, -2/5 - I/5}, w) + 2.*G({-I, -2/5 - I/5, -2/5 + I/5, -2/5 + I/5}, w) - 16.*G({-I, -2/5 - I/5, 0, 0}, w) + 2.*G({-I, -2/5 - I/5, -I, -1}, w) - 2.*G({-I, -2/5 - I/5, -I, -2/5 - I/5}, w) - 2.*G({-I, -2/5 - I/5, -I, -2/5 + I/5}, w) - 2.*G({-I, -2/5 - I/5, I, -1}, w) + 2.*G({-I, -2/5 - I/5, I, -I}, w) + 2.*G({-I, -2/5 - I/5, I, I}, w) - 2.*G({-I, -2/5 + I/5, -2/5 - I/5, -1}, w) + 2.*G({-I, -2/5 + I/5, -2/5 - I/5, -2/5 - I/5}, w) + 2.*G({-I, -2/5 + I/5, -2/5 - I/5, -2/5 + I/5}, w) + 2.*G({-I, -2/5 + I/5, -2/5 + I/5, -1}, w) - 2.*G({-I, -2/5 + I/5, -2/5 + I/5, -I}, w) - 2.*G({-I, -2/5 + I/5, -2/5 + I/5, I}, w) + 16.*G({-I, -2/5 + I/5, 0, 0}, w) - 2.*G({-I, -2/5 + I/5, -I, -1}, w) + 2.*G({-I, -2/5 + I/5, -I, -I}, w) + 2.*G({-I, -2/5 + I/5, -I, I}, w) + 2.*G({-I, -2/5 + I/5, I, -1}, w) - 2.*G({-I, -2/5 + I/5, I, -2/5 - I/5}, w) - 2.*G({-I, -2/5 + I/5, I, -2/5 + I/5}, w) - 4.*G({-I, 0, -2/5 - I/5, -2/5 + I/5}, w) - 16.*G({-I, 0, -2/5 - I/5, 0}, w) + 4.*G({-I, 0, -2/5 - I/5, -I}, w) - 4.*G({-I, 0, -2/5 + I/5, -2/5 - I/5}, w) + 16.*G({-I, 0, -2/5 + I/5, 0}, w) + 4.*G({-I, 0, -2/5 + I/5, I}, w) - 16.*G({-I, 0, 0, -2/5 - I/5}, w) + 16.*G({-I, 0, 0, -2/5 + I/5}, w) - 16.*G({-I, 0, 0, -I}, w) + 16.*G({-I, 0, 0, I}, w) + 4.*G({-I, 0, -I, -2/5 - I/5}, w) - 16.*G({-I, 0, -I, 0}, w) - 4.*G({-I, 0, -I, I}, w) + 4.*G({-I, 0, I, -2/5 + I/5}, w) + 16.*G({-I, 0, I, 0}, w) - 4.*G({-I, 0, I, -I}, w) + 2.*G({-I, -I, -2/5 - I/5, -1}, w) - 2.*G({-I, -I, -2/5 - I/5, -I}, w) - 2.*G({-I, -I, -2/5 - I/5, I}, w) - 2.*G({-I, -I, -2/5 + I/5, -1}, w) + 2.*G({-I, -I, -2/5 + I/5, -2/5 - I/5}, w) + 2.*G({-I, -I, -2/5 + I/5, -2/5 + I/5}, w) - 16.*G({-I, -I, 0, 0}, w) + 2.*G({-I, -I, -I, -1}, w) - 2.*G({-I, -I, -I, -2/5 - I/5}, w) - 2.*G({-I, -I, -I, -2/5 + I/5}, w) - 2.*G({-I, -I, I, -1}, w) + 2.*G({-I, -I, I, -I}, w) + 2.*G({-I, -I, I, I}, w) - 2.*G({-I, I, -2/5 - I/5, -1}, w) + 2.*G({-I, I, -2/5 - I/5, -2/5 - I/5}, w) + 2.*G({-I, I, -2/5 - I/5, -2/5 + I/5}, w) + 2.*G({-I, I, -2/5 + I/5, -1}, w) - 2.*G({-I, I, -2/5 + I/5, -I}, w) - 2.*G({-I, I, -2/5 + I/5, I}, w) + 16.*G({-I, I, 0, 0}, w) - 2.*G({-I, I, -I, -1}, w) + 2.*G({-I, I, -I, -I}, w) + 2.*G({-I, I, -I, I}, w) + 2.*G({-I, I, I, -1}, w) - 2.*G({-I, I, I, -2/5 - I/5}, w) - 2.*G({-I, I, I, -2/5 + I/5}, w) - 2.*G({I, -1, -2/5 - I/5, -2/5 - I/5}, w) - 2.*G({I, -1, -2/5 - I/5, -2/5 + I/5}, w) + 2.*G({I, -1, -2/5 - I/5, -I}, w) + 2.*G({I, -1, -2/5 - I/5, I}, w) - 2.*G({I, -1, -2/5 + I/5, -2/5 - I/5}, w) - 2.*G({I, -1, -2/5 + I/5, -2/5 + I/5}, w) + 2.*G({I, -1, -2/5 + I/5, -I}, w) + 2.*G({I, -1, -2/5 + I/5, I}, w) + 2.*G({I, -1, -I, -2/5 - I/5}, w) + 2.*G({I, -1, -I, -2/5 + I/5}, w) - 2.*G({I, -1, -I, -I}, w) - 2.*G({I, -1, -I, I}, w) + 2.*G({I, -1, I, -2/5 - I/5}, w) + 2.*G({I, -1, I, -2/5 + I/5}, w) - 2.*G({I, -1, I, -I}, w) - 2.*G({I, -1, I, I}, w) + 2.*G({I, -2/5 - I/5, -2/5 - I/5, -1}, w) - 2.*G({I, -2/5 - I/5, -2/5 - I/5, -I}, w) - 2.*G({I, -2/5 - I/5, -2/5 - I/5, I}, w) - 2.*G({I, -2/5 - I/5, -2/5 + I/5, -1}, w) + 2.*G({I, -2/5 - I/5, -2/5 + I/5, -2/5 - I/5}, w) + 2.*G({I, -2/5 - I/5, -2/5 + I/5, -2/5 + I/5}, w) + 16.*G({I, -2/5 - I/5, 0, 0}, w) + 2.*G({I, -2/5 - I/5, -I, -1}, w) - 2.*G({I, -2/5 - I/5, -I, -2/5 - I/5}, w) - 2.*G({I, -2/5 - I/5, -I, -2/5 + I/5}, w) - 2.*G({I, -2/5 - I/5, I, -1}, w) + 2.*G({I, -2/5 - I/5, I, -I}, w) + 2.*G({I, -2/5 - I/5, I, I}, w) - 2.*G({I, -2/5 + I/5, -2/5 - I/5, -1}, w) + 2.*G({I, -2/5 + I/5, -2/5 - I/5, -2/5 - I/5}, w) + 2.*G({I, -2/5 + I/5, -2/5 - I/5, -2/5 + I/5}, w) + 2.*G({I, -2/5 + I/5, -2/5 + I/5, -1}, w) - 2.*G({I, -2/5 + I/5, -2/5 + I/5, -I}, w) - 2.*G({I, -2/5 + I/5, -2/5 + I/5, I}, w) - 16.*G({I, -2/5 + I/5, 0, 0}, w) - 2.*G({I, -2/5 + I/5, -I, -1}, w) + 2.*G({I, -2/5 + I/5, -I, -I}, w) + 2.*G({I, -2/5 + I/5, -I, I}, w) + 2.*G({I, -2/5 + I/5, I, -1}, w) - 2.*G({I, -2/5 + I/5, I, -2/5 - I/5}, w) - 2.*G({I, -2/5 + I/5, I, -2/5 + I/5}, w) - 4.*G({I, 0, -2/5 - I/5, -2/5 + I/5}, w) + 16.*G({I, 0, -2/5 - I/5, 0}, w) + 4.*G({I, 0, -2/5 - I/5, -I}, w) - 4.*G({I, 0, -2/5 + I/5, -2/5 - I/5}, w) - 16.*G({I, 0, -2/5 + I/5, 0}, w) + 4.*G({I, 0, -2/5 + I/5, I}, w) + 16.*G({I, 0, 0, -2/5 - I/5}, w) - 16.*G({I, 0, 0, -2/5 + I/5}, w) + 16.*G({I, 0, 0, -I}, w) - 16.*G({I, 0, 0, I}, w) + 4.*G({I, 0, -I, -2/5 - I/5}, w) + 16.*G({I, 0, -I, 0}, w) - 4.*G({I, 0, -I, I}, w) + 4.*G({I, 0, I, -2/5 + I/5}, w) - 16.*G({I, 0, I, 0}, w) - 4.*G({I, 0, I, -I}, w) + 2.*G({I, -I, -2/5 - I/5, -1}, w) - 2.*G({I, -I, -2/5 - I/5, -I}, w) - 2.*G({I, -I, -2/5 - I/5, I}, w) - 2.*G({I, -I, -2/5 + I/5, -1}, w) + 2.*G({I, -I, -2/5 + I/5, -2/5 - I/5}, w) + 2.*G({I, -I, -2/5 + I/5, -2/5 + I/5}, w) + 16.*G({I, -I, 0, 0}, w) + 2.*G({I, -I, -I, -1}, w) - 2.*G({I, -I, -I, -2/5 - I/5}, w) - 2.*G({I, -I, -I, -2/5 + I/5}, w) - 2.*G({I, -I, I, -1}, w) + 2.*G({I, -I, I, -I}, w) + 2.*G({I, -I, I, I}, w) - 2.*G({I, I, -2/5 - I/5, -1}, w) + 2.*G({I, I, -2/5 - I/5, -2/5 - I/5}, w) + 2.*G({I, I, -2/5 - I/5, -2/5 + I/5}, w) + 2.*G({I, I, -2/5 + I/5, -1}, w) - 2.*G({I, I, -2/5 + I/5, -I}, w) - 2.*G({I, I, -2/5 + I/5, I}, w) - 16.*G({I, I, 0, 0}, w) - 2.*G({I, I, -I, -1}, w) + 2.*G({I, I, -I, -I}, w) + 2.*G({I, I, -I, I}, w) + 2.*G({I, I, I, -1}, w) - 2.*G({I, I, I, -2/5 - I/5}, w) - 2.*G({I, I, I, -2/5 + I/5}, w)

==> anc/M27P3.txt <==
1.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) + 1.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) + 1.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) + 1.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) - 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) - 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) + 1.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) + 1.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) + 1.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) + 1.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) - 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) - 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) - 1.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -I}, w) - 1.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -I}, w) - 1.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -I}, w) - 1.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -I}, w) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -I}, w) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -I}, w) + 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -I}, w) + 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -I}, w) - 1.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, I}, w) - 1.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, I}, w) - 1.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, I}, w) - 1.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, I}, w) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, I}, w) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, I}, w) + 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, I}, w) + 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, I}, w) + 1.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) + 1.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) + 1.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) + 1.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) - 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) - 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) + 1.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) + 1.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) + 1.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) + 1.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) - 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) - 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) - 1.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -I}, w) - 1.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -I}, w) - 1.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -I}, w) - 1.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -I}, w) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -I}, w) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -I}, w) + 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -I}, w) + 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -I}, w) - 1.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, I}, w) - 1.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, I}, w) - 1.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, I}, w) - 1.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, I}, w) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, I}, w) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, I}, w) + 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, I}, w) + 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, I}, w) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -2/5 - I/5}, w) - 1.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -2/5 - I/5}, w) - 1.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -2/5 - I/5}, w) - 1.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -2/5 - I/5}, w) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -2/5 - I/5}, w) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -2/5 - I/5}, w) + 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 - I/5}, w) + 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 - I/5}, w) - 1.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -2/5 + I/5}, w) - 1.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -2/5 + I/5}, w) - 1.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -2/5 + I/5}, w) - 1.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -2/5 + I/5}, w) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -2/5 + I/5}, w) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -2/5 + I/5}, w) + 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 + I/5}, w) + 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 + I/5}, w) + 1.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -I}, w) + 1.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -I}, w) + 1.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -I}, w) + 1.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -I}, w) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -I}, w) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -I}, w) - 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -I}, w) - 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -I}, w) + 1.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, I}, w) + 1.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, I}, w) + 1.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, I}, w) + 1.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, I}, w) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, I}, w) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, I}, w) - 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, I}, w) - 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, I}, w) - 1.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -2/5 - I/5}, w) - 1.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -2/5 - I/5}, w) - 1.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -2/5 - I/5}, w) - 1.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -2/5 - I/5}, w) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -2/5 - I/5}, w) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -2/5 - I/5}, w) + 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 - I/5}, w) + 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 - I/5}, w) - 1.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -2/5 + I/5}, w) - 1.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -2/5 + I/5}, w) - 1.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -2/5 + I/5}, w) - 1.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -2/5 + I/5}, w) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -2/5 + I/5}, w) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -2/5 + I/5}, w) + 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 + I/5}, w) + 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 + I/5}, w) + 1.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -I}, w) + 1.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -I}, w) + 1.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -I}, w) + 1.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -I}, w) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -I}, w) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -I}, w) - 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -I}, w) - 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -I}, w) + 1.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, I}, w) + 1.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, I}, w) + 1.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, I}, w) + 1.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, I}, w) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, I}, w) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, I}, w) - 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, I}, w) - 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, I}, w) - 1.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-1, -2/5 - I/5, -2/5 - I/5}, w) + 2.*G({-1, -2/5 - I/5, -2/5 + I/5}, w) - 2.*G({-1, -2/5 - I/5, -I}, w) - 2.*G({-1, -2/5 - I/5, I}, w) + 2.*G({-1, -2/5 + I/5, -2/5 - I/5}, w) + 2.*G({-1, -2/5 + I/5, -2/5 + I/5}, w) - 2.*G({-1, -2/5 + I/5, -I}, w) - 2.*G({-1, -2/5 + I/5, I}, w) - 2.*G({-1, -I, -2/5 - I/5}, w) - 2.*G({-1, -I, -2/5 + I/5}, w) + 2.*G({-1, -I, -I}, w) + 2.*G({-1, -I, I}, w) - 2.*G({-1, I, -2/5 - I/5}, w) - 2.*G({-1, I, -2/5 + I/5}, w) + 2.*G({-1, I, -I}, w) + 2.*G({-1, I, I}, w) - 1.*G({-2/5 - I/5, -2/5 - I/5, -2/5 - I/5}, w) - 1.*G({-2/5 - I/5, -2/5 - I/5, -2/5 + I/5}, w) + 1.*G({-2/5 - I/5, -2/5 - I/5, -I}, w) + 1.*G({-2/5 - I/5, -2/5 - I/5, I}, w) - 1.*G({-2/5 - I/5, -2/5 + I/5, -2/5 - I/5}, w) - 1.*G({-2/5 - I/5, -2/5 + I/5, -2/5 + I/5}, w) + 1.*G({-2/5 - I/5, -2/5 + I/5, -I}, w) + 1.*G({-2/5 - I/5, -2/5 + I/5, I}, w) + 1.*G({-2/5 - I/5, -I, -2/5 - I/5}, w) + 1.*G({-2/5 - I/5, -I, -2/5 + I/5}, w) - 1.*G({-2/5 - I/5, -I, -I}, w) - 1.*G({-2/5 - I/5, -I, I}, w) + 1.*G({-2/5 - I/5, I, -2/5 - I/5}, w) + 1.*G({-2/5 - I/5, I, -2/5 + I/5}, w) - 1.*G({-2/5 - I/5, I, -I}, w) - 1.*G({-2/5 - I/5, I, I}, w) - 1.*G({-2/5 + I/5, -2/5 - I/5, -2/5 - I/5}, w) - 1.*G({-2/5 + I/5, -2/5 - I/5, -2/5 + I/5}, w) + 1.*G({-2/5 + I/5, -2/5 - I/5, -I}, w) + 1.*G({-2/5 + I/5, -2/5 - I/5, I}, w) - 1.*G({-2/5 + I/5, -2/5 + I/5, -2/5 - I/5}, w) - 1.*G({-2/5 + I/5, -2/5 + I/5, -2/5 + I/5}, w) + 1.*G({-2/5 + I/5, -2/5 + I/5, -I}, w) + 1.*G({-2/5 + I/5, -2/5 + I/5, I}, w) + 1.*G({-2/5 + I/5, -I, -2/5 - I/5}, w) + 1.*G({-2/5 + I/5, -I, -2/5 + I/5}, w) - 1.*G({-2/5 + I/5, -I, -I}, w) - 1.*G({-2/5 + I/5, -I, I}, w) + 1.*G({-2/5 + I/5, I, -2/5 - I/5}, w) + 1.*G({-2/5 + I/5, I, -2/5 + I/5}, w) - 1.*G({-2/5 + I/5, I, -I}, w) - 1.*G({-2/5 + I/5, I, I}, w) + 2.*G({0, -2/5 - I/5, -2/5 - I/5}, w) + 2.*G({0, -2/5 - I/5, -2/5 + I/5}, w) - 2.*G({0, -2/5 - I/5, -I}, w) - 2.*G({0, -2/5 - I/5, I}, w) + 2.*G({0, -2/5 + I/5, -2/5 - I/5}, w) + 2.*G({0, -2/5 + I/5, -2/5 + I/5}, w) - 2.*G({0, -2/5 + I/5, -I}, w) - 2.*G({0, -2/5 + I/5, I}, w) - 2.*G({0, -I, -2/5 - I/5}, w) - 2.*G({0, -I, -2/5 + I/5}, w) + 2.*G({0, -I, -I}, w) + 2.*G({0, -I, I}, w) - 2.*G({0, I, -2/5 - I/5}, w) - 2.*G({0, I, -2/5 + I/5}, w) + 2.*G({0, I, -I}, w) + 2.*G({0, I, I}, w) + 4.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({0, -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 4.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 2.*G({0, -(w^2/(-1 + 2*w + w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 2.*G({0, -(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({0, -(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 4.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({0, -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 2.*G({0, -(w^2/(1 + 2*w + 3*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 2.*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 4.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({0, w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 2.*G({0, w^2/(1 + 2*w + 3*w^2), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 2.*G({0, w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({0, w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 4.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({0, -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 4.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 2.*G({0, -(w^2/(1 + 6*w + 7*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 2.*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-I, -2/5 - I/5, -2/5 - I/5}, w) - 1.*G({-I, -2/5 - I/5, -2/5 + I/5}, w) + 1.*G({-I, -2/5 - I/5, -I}, w) + 1.*G({-I, -2/5 - I/5, I}, w) - 1.*G({-I, -2/5 + I/5, -2/5 - I/5}, w) - 1.*G({-I, -2/5 + I/5, -2/5 + I/5}, w) + 1.*G({-I, -2/5 + I/5, -I}, w) + 1.*G({-I, -2/5 + I/5, I}, w) + 1.*G({-I, -I, -2/5 - I/5}, w) + 1.*G({-I, -I, -2/5 + I/5}, w) - 1.*G({-I, -I, -I}, w) - 1.*G({-I, -I, I}, w) + 1.*G({-I, I, -2/5 - I/5}, w) + 1.*G({-I, I, -2/5 + I/5}, w) - 1.*G({-I, I, -I}, w) - 1.*G({-I, I, I}, w) - 1.*G({I, -2/5 - I/5, -2/5 - I/5}, w) - 1.*G({I, -2/5 - I/5, -2/5 + I/5}, w) + 1.*G({I, -2/5 - I/5, -I}, w) + 1.*G({I, -2/5 - I/5, I}, w) - 1.*G({I, -2/5 + I/5, -2/5 - I/5}, w) - 1.*G({I, -2/5 + I/5, -2/5 + I/5}, w) + 1.*G({I, -2/5 + I/5, -I}, w) + 1.*G({I, -2/5 + I/5, I}, w) + 1.*G({I, -I, -2/5 - I/5}, w) + 1.*G({I, -I, -2/5 + I/5}, w) - 1.*G({I, -I, -I}, w) - 1.*G({I, -I, I}, w) + 1.*G({I, I, -2/5 - I/5}, w) + 1.*G({I, I, -2/5 + I/5}, w) - 1.*G({I, I, -I}, w) - 1.*G({I, I, I}, w) + 4.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 4.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 4.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z)

==> anc/M27P4.txt <==
-2.*G({-2/5 - I/5}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 - I/5}, w) - 2.*G({-2/5 + I/5}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 - I/5}, w) + 2.*G({-I}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 - I/5}, w) + 2.*G({I}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 - I/5}, w) - 2.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 - I/5}, w) - 2.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 - I/5}, w) + 2.*G({-I}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 - I/5}, w) + 2.*G({I}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 - I/5}, w) - 2.*G({-2/5 - I/5}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 - I/5}, w) - 2.*G({-2/5 + I/5}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 - I/5}, w) + 2.*G({-I}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 - I/5}, w) + 2.*G({I}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 - I/5}, w) - 2.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 - I/5}, w) - 2.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 - I/5}, w) + 2.*G({-I}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 - I/5}, w) + 2.*G({I}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 - I/5}, w) + 2.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -2/5 - I/5}, w) + 2.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -2/5 - I/5}, w) - 2.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -2/5 - I/5}, w) - 2.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -2/5 - I/5}, w) + 2.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -2/5 - I/5}, w) + 2.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -2/5 - I/5}, w) - 2.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -2/5 - I/5}, w) - 2.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -2/5 - I/5}, w) + 2.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 - I/5}, w) + 2.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 - I/5}, w) - 2.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 - I/5}, w) - 2.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 - I/5}, w) + 2.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 - I/5}, w) + 2.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 - I/5}, w) - 2.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 - I/5}, w) - 2.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 - I/5}, w) - 2.*G({-2/5 - I/5}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 + I/5}, w) - 2.*G({-2/5 + I/5}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 + I/5}, w) + 2.*G({-I}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 + I/5}, w) + 2.*G({I}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 + I/5}, w) - 2.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 + I/5}, w) - 2.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 + I/5}, w) + 2.*G({-I}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 + I/5}, w) + 2.*G({I}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 + I/5}, w) - 2.*G({-2/5 - I/5}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 + I/5}, w) - 2.*G({-2/5 + I/5}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 + I/5}, w) + 2.*G({-I}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 + I/5}, w) + 2.*G({I}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 + I/5}, w) - 2.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 + I/5}, w) - 2.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 + I/5}, w) + 2.*G({-I}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 + I/5}, w) + 2.*G({I}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 + I/5}, w) + 2.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -2/5 + I/5}, w) + 2.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -2/5 + I/5}, w) - 2.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -2/5 + I/5}, w) - 2.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -2/5 + I/5}, w) + 2.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -2/5 + I/5}, w) + 2.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -2/5 + I/5}, w) - 2.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -2/5 + I/5}, w) - 2.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -2/5 + I/5}, w) + 2.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 + I/5}, w) + 2.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 + I/5}, w) - 2.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 + I/5}, w) - 2.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 + I/5}, w) + 2.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 + I/5}, w) + 2.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 + I/5}, w) - 2.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 + I/5}, w) - 2.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 + I/5}, w) + 2.*G({-2/5 - I/5}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -I}, w) + 2.*G({-2/5 + I/5}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -I}, w) - 2.*G({-I}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -I}, w) - 2.*G({I}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -I}, w) + 2.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -I}, w) + 2.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -I}, w) - 2.*G({-I}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -I}, w) - 2.*G({I}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -I}, w) + 2.*G({-2/5 - I/5}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -I}, w) + 2.*G({-2/5 + I/5}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -I}, w) - 2.*G({-I}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -I}, w) - 2.*G({I}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -I}, w) + 2.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -I}, w) + 2.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -I}, w) - 2.*G({-I}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -I}, w) - 2.*G({I}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -I}, w) - 2.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -I}, w) - 2.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -I}, w) + 2.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -I}, w) + 2.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -I}, w) - 2.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -I}, w) - 2.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -I}, w) + 2.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -I}, w) + 2.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -I}, w) - 2.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -I}, w) - 2.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -I}, w) + 2.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -I}, w) + 2.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -I}, w) - 2.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -I}, w) - 2.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -I}, w) + 2.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -I}, w) + 2.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -I}, w) + 2.*G({-2/5 - I/5}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, I}, w) + 2.*G({-2/5 + I/5}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, I}, w) - 2.*G({-I}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, I}, w) - 2.*G({I}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, I}, w) + 2.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, I}, w) + 2.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, I}, w) - 2.*G({-I}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, I}, w) - 2.*G({I}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, I}, w) + 2.*G({-2/5 - I/5}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, I}, w) + 2.*G({-2/5 + I/5}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, I}, w) - 2.*G({-I}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, I}, w) - 2.*G({I}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, I}, w) + 2.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, I}, w) + 2.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, I}, w) - 2.*G({-I}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, I}, w) - 2.*G({I}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, I}, w) - 2.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, I}, w) - 2.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, I}, w) + 2.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, I}, w) + 2.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, I}, w) - 2.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, I}, w) - 2.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, I}, w) + 2.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, I}, w) + 2.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, I}, w) - 2.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, I}, w) - 2.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, I}, w) + 2.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, I}, w) + 2.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, I}, w) - 2.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, I}, w) - 2.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, I}, w) + 2.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, I}, w) + 2.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, I}, w) + 2.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 - I/5, -I}, w)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 - I/5, I}, w)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 + I/5, -I}, w)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 + I/5, I}, w)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-2/5 - I/5, -I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-2/5 - I/5, I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-2/5 + I/5, -I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-2/5 + I/5, I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 - I/5, -I}, w)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 - I/5, I}, w)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 + I/5, -I}, w)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 + I/5, I}, w)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-2/5 - I/5, -I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-2/5 - I/5, I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-2/5 + I/5, -I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-2/5 + I/5, I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 2.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 2.*G({-2/5 - I/5, -I}, w)*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 2.*G({-2/5 - I/5, I}, w)*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 2.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 2.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 2.*G({-2/5 + I/5, -I}, w)*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 2.*G({-2/5 + I/5, I}, w)*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 2.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 2.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 2.*G({-2/5 - I/5, -I}, w)*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 2.*G({-2/5 - I/5, I}, w)*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 2.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 2.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 2.*G({-2/5 + I/5, -I}, w)*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 2.*G({-2/5 + I/5, I}, w)*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 2.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({-2/5 - I/5, -I}, w)*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({-2/5 - I/5, I}, w)*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({-2/5 + I/5, -I}, w)*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({-2/5 + I/5, I}, w)*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({-2/5 - I/5, -I}, w)*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({-2/5 - I/5, I}, w)*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({-2/5 + I/5, -I}, w)*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({-2/5 + I/5, I}, w)*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({0, -(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -2/5 - I/5}, w) - 2.*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -2/5 - I/5}, w) - 2.*G({0, w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -2/5 - I/5}, w) - 2.*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -2/5 - I/5}, w) + 2.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -2/5 - I/5}, w) + 2.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -2/5 - I/5}, w) + 2.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 - I/5}, w) + 2.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 - I/5}, w) - 2.*G({0, -(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -2/5 + I/5}, w) - 2.*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -2/5 + I/5}, w) - 2.*G({0, w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -2/5 + I/5}, w) - 2.*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -2/5 + I/5}, w) + 2.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -2/5 + I/5}, w) + 2.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -2/5 + I/5}, w) + 2.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 + I/5}, w) + 2.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 + I/5}, w) + 2.*G({0, -(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -I}, w) + 2.*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -I}, w) + 2.*G({0, w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -I}, w) + 2.*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -I}, w) - 2.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -I}, w) - 2.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -I}, w) - 2.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -I}, w) - 2.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -I}, w) + 2.*G({0, -(w^2/(-1 + 2*w + w^2))}, z)*G({-I, I}, w) + 2.*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, I}, w) + 2.*G({0, w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, I}, w) + 2.*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, I}, w) - 2.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, I}, w) - 2.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, I}, w) - 2.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, I}, w) - 2.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, I}, w) - 2.*G({0, -(w^2/(-1 + 2*w + w^2))}, z)*G({I, -2/5 - I/5}, w) - 2.*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -2/5 - I/5}, w) - 2.*G({0, w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -2/5 - I/5}, w) - 2.*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -2/5 - I/5}, w) + 2.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -2/5 - I/5}, w) + 2.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -2/5 - I/5}, w) + 2.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 - I/5}, w) + 2.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 - I/5}, w) - 2.*G({0, -(w^2/(-1 + 2*w + w^2))}, z)*G({I, -2/5 + I/5}, w) - 2.*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -2/5 + I/5}, w) - 2.*G({0, w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -2/5 + I/5}, w) - 2.*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -2/5 + I/5}, w) + 2.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -2/5 + I/5}, w) + 2.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -2/5 + I/5}, w) + 2.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 + I/5}, w) + 2.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 + I/5}, w) + 2.*G({0, -(w^2/(-1 + 2*w + w^2))}, z)*G({I, -I}, w) + 2.*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -I}, w) + 2.*G({0, w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -I}, w) + 2.*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -I}, w) - 2.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -I}, w) - 2.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -I}, w) - 2.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -I}, w) - 2.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -I}, w) + 2.*G({0, -(w^2/(-1 + 2*w + w^2))}, z)*G({I, I}, w) + 2.*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, I}, w) + 2.*G({0, w^2/(1 + 2*w + 3*w^2)}, z)*G({I, I}, w) + 2.*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, I}, w) - 2.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, I}, w) - 2.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, I}, w) - 2.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, I}, w) - 2.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, I}, w) + 2.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 - I/5, -I}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 - I/5, I}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 + I/5, -I}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 + I/5, I}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-I, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-I, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-I, -I}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-I, I}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({I, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({I, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({I, -I}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({I, I}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-2/5 - I/5, -I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-2/5 - I/5, I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-2/5 + I/5, -I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-2/5 + I/5, I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-I, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-I, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-I, -I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-I, I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({I, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({I, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({I, -I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({I, I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 - I/5, -I}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 - I/5, I}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 + I/5, -I}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 + I/5, I}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-I, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-I, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-I, -I}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-I, I}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({I, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({I, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({I, -I}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({I, I}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-2/5 - I/5, -I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-2/5 - I/5, I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-2/5 + I/5, -I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-2/5 + I/5, I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-I, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-I, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-I, -I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-I, I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({I, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({I, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({I, -I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({I, I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 2.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 2.*G({-2/5 - I/5, -I}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 2.*G({-2/5 - I/5, I}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 2.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 2.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 2.*G({-2/5 + I/5, -I}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 2.*G({-2/5 + I/5, I}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 2.*G({-I, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 2.*G({-I, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 2.*G({-I, -I}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 2.*G({-I, I}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 2.*G({I, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 2.*G({I, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 2.*G({I, -I}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 2.*G({I, I}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 2.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 2.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 2.*G({-2/5 - I/5, -I}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 2.*G({-2/5 - I/5, I}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 2.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 2.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 2.*G({-2/5 + I/5, -I}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 2.*G({-2/5 + I/5, I}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 2.*G({-I, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 2.*G({-I, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 2.*G({-I, -I}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 2.*G({-I, I}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 2.*G({I, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 2.*G({I, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 2.*G({I, -I}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 2.*G({I, I}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 2.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({-2/5 - I/5, -I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({-2/5 - I/5, I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({-2/5 + I/5, -I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({-2/5 + I/5, I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({-I, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({-I, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({-I, -I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({-I, I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({I, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({I, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({I, -I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({I, I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({-2/5 - I/5, -I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({-2/5 - I/5, I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({-2/5 + I/5, -I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({-2/5 + I/5, I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({-I, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({-I, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({-I, -I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({-I, I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({I, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({I, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({I, -I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({I, I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({-1, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-1, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-1, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-1, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-2/5 - I/5, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-2/5 - I/5, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-2/5 + I/5, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-2/5 + I/5, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({0, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({0, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({0, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({0, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({-I, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({-I, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-I, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-I, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({I, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({I, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({I, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({I, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({(-1 - I*Sqrt(2))/3, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({(-1 - I*Sqrt(2))/3, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({(-1 + I*Sqrt(2))/3, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({(-1 + I*Sqrt(2))/3, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-1, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-1, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-1, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-1, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-2/5 - I/5, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-2/5 - I/5, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-2/5 + I/5, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-2/5 + I/5, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({0, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({0, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({0, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({0, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-I, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-I, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-I, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-I, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({I, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({I, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({I, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({I, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({(-1 - I*Sqrt(2))/3, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({(-1 - I*Sqrt(2))/3, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({(-1 + I*Sqrt(2))/3, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({(-1 + I*Sqrt(2))/3, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-1, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-1, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-1, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-1, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-2/5 - I/5, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-2/5 - I/5, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-2/5 + I/5, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-2/5 + I/5, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({0, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({0, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({0, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({0, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({-I, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({-I, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-I, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-I, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({I, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({I, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({I, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({I, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({(-1 - I*Sqrt(2))/3, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({(-1 - I*Sqrt(2))/3, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({(-1 + I*Sqrt(2))/3, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({(-1 + I*Sqrt(2))/3, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-1, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-1, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-1, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-1, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-2/5 - I/5, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-2/5 - I/5, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-2/5 + I/5, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-2/5 + I/5, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({0, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({0, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({0, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({0, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-I, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-I, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-I, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-I, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({I, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({I, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({I, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({I, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({(-1 - I*Sqrt(2))/3, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({(-1 - I*Sqrt(2))/3, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({(-1 + I*Sqrt(2))/3, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({(-1 + I*Sqrt(2))/3, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 3.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 3.*G({-2/5 - I/5, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 3.*G({-2/5 - I/5, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 3.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 3.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 3.*G({-2/5 + I/5, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 3.*G({-2/5 + I/5, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 3.*G({-I, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 3.*G({-I, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 3.*G({-I, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 3.*G({-I, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 3.*G({I, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 3.*G({I, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 3.*G({I, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 3.*G({I, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 3.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 3.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 3.*G({-2/5 - I/5, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 3.*G({-2/5 - I/5, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 3.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 3.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 3.*G({-2/5 + I/5, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 3.*G({-2/5 + I/5, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 3.*G({-I, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 3.*G({-I, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 3.*G({-I, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 3.*G({-I, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 3.*G({I, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 3.*G({I, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 3.*G({I, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 3.*G({I, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 5.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 5.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 5.*G({-2/5 - I/5, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 5.*G({-2/5 - I/5, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 5.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 5.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 5.*G({-2/5 + I/5, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 5.*G({-2/5 + I/5, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 5.*G({-I, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 5.*G({-I, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 5.*G({-I, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 5.*G({-I, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 5.*G({I, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 5.*G({I, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 5.*G({I, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 5.*G({I, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 5.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 5.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 5.*G({-2/5 - I/5, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 5.*G({-2/5 - I/5, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 5.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 5.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 5.*G({-2/5 + I/5, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 5.*G({-2/5 + I/5, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 5.*G({-I, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 5.*G({-I, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 5.*G({-I, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 5.*G({-I, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 5.*G({I, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 5.*G({I, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 5.*G({I, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 5.*G({I, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({-1, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-1, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-1, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-1, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-2/5 - I/5, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-2/5 - I/5, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-2/5 + I/5, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-2/5 + I/5, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({0, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({0, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({0, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({0, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({-I, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({-I, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-I, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-I, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({I, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({I, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({I, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({I, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({(-1 - I*Sqrt(2))/3, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({(-1 - I*Sqrt(2))/3, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({(-1 + I*Sqrt(2))/3, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({(-1 + I*Sqrt(2))/3, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-1, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-1, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-1, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-1, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-2/5 - I/5, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-2/5 - I/5, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-2/5 + I/5, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-2/5 + I/5, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({0, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({0, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({0, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({0, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-I, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-I, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-I, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-I, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({I, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({I, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({I, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({I, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({(-1 - I*Sqrt(2))/3, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({(-1 - I*Sqrt(2))/3, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({(-1 + I*Sqrt(2))/3, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({(-1 + I*Sqrt(2))/3, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-1, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-1, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-1, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-1, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-2/5 - I/5, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-2/5 - I/5, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-2/5 + I/5, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-2/5 + I/5, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({0, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({0, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({0, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({0, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({-I, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({-I, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-I, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-I, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({I, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({I, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({I, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({I, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({(-1 - I*Sqrt(2))/3, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({(-1 - I*Sqrt(2))/3, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({(-1 + I*Sqrt(2))/3, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({(-1 + I*Sqrt(2))/3, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-1, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-1, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-1, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-1, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-2/5 - I/5, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-2/5 - I/5, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-2/5 + I/5, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-2/5 + I/5, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({0, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({0, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({0, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({0, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-I, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-I, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-I, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-I, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({I, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({I, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({I, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({I, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({(-1 - I*Sqrt(2))/3, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({(-1 - I*Sqrt(2))/3, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({(-1 + I*Sqrt(2))/3, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({(-1 + I*Sqrt(2))/3, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 3.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 3.*G({-2/5 - I/5, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 3.*G({-2/5 - I/5, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 3.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 3.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 3.*G({-2/5 + I/5, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 3.*G({-2/5 + I/5, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 3.*G({-I, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 3.*G({-I, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 3.*G({-I, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 3.*G({-I, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 3.*G({I, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 3.*G({I, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 3.*G({I, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 3.*G({I, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 3.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 3.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 3.*G({-2/5 - I/5, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 3.*G({-2/5 - I/5, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 3.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 3.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 3.*G({-2/5 + I/5, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 3.*G({-2/5 + I/5, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 3.*G({-I, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 3.*G({-I, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 3.*G({-I, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 3.*G({-I, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 3.*G({I, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 3.*G({I, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 3.*G({I, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 3.*G({I, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 5.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 5.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 5.*G({-2/5 - I/5, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 5.*G({-2/5 - I/5, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 5.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 5.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 5.*G({-2/5 + I/5, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 5.*G({-2/5 + I/5, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 5.*G({-I, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 5.*G({-I, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 5.*G({-I, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 5.*G({-I, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 5.*G({I, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 5.*G({I, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 5.*G({I, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 5.*G({I, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 5.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 5.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 5.*G({-2/5 - I/5, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 5.*G({-2/5 - I/5, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 5.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 5.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 5.*G({-2/5 + I/5, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 5.*G({-2/5 + I/5, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 5.*G({-I, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 5.*G({-I, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 5.*G({-I, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 5.*G({-I, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 5.*G({I, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 5.*G({I, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 5.*G({I, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 5.*G({I, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({-1, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-1, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-1, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-1, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({-2/5 - I/5, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({-2/5 - I/5, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({-2/5 + I/5, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({-2/5 + I/5, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({0, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({0, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({0, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({0, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-I, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-I, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({I, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({I, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({(-1 - I*Sqrt(2))/3, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({(-1 - I*Sqrt(2))/3, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({(-1 + I*Sqrt(2))/3, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({(-1 + I*Sqrt(2))/3, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-1, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-1, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-1, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-1, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-2/5 - I/5, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-2/5 - I/5, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-2/5 + I/5, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-2/5 + I/5, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({0, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({0, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({0, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({0, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({-I, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({-I, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({I, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({I, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({(-1 - I*Sqrt(2))/3, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({(-1 - I*Sqrt(2))/3, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({(-1 + I*Sqrt(2))/3, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({(-1 + I*Sqrt(2))/3, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-1, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-1, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-1, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-1, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({-2/5 - I/5, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({-2/5 - I/5, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({-2/5 + I/5, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({-2/5 + I/5, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({0, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({0, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({0, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({0, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-I, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-I, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({I, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({I, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({(-1 - I*Sqrt(2))/3, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({(-1 - I*Sqrt(2))/3, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({(-1 + I*Sqrt(2))/3, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({(-1 + I*Sqrt(2))/3, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-1, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-1, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-1, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-1, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-2/5 - I/5, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-2/5 - I/5, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-2/5 + I/5, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-2/5 + I/5, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({0, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({0, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({0, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({0, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({-I, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({-I, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({I, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({I, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({(-1 - I*Sqrt(2))/3, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({(-1 - I*Sqrt(2))/3, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({(-1 + I*Sqrt(2))/3, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({(-1 + I*Sqrt(2))/3, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 5.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 5.*G({-2/5 - I/5, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 5.*G({-2/5 - I/5, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 5.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 5.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 5.*G({-2/5 + I/5, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 5.*G({-2/5 + I/5, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 5.*G({-I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 5.*G({-I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 5.*G({-I, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 5.*G({-I, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 5.*G({I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 5.*G({I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 5.*G({I, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 5.*G({I, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 5.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 5.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 5.*G({-2/5 - I/5, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 5.*G({-2/5 - I/5, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 5.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 5.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 5.*G({-2/5 + I/5, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 5.*G({-2/5 + I/5, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 5.*G({-I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 5.*G({-I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 5.*G({-I, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 5.*G({-I, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 5.*G({I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 5.*G({I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 5.*G({I, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 5.*G({I, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 3.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 3.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 3.*G({-2/5 - I/5, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 3.*G({-2/5 - I/5, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 3.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 3.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 3.*G({-2/5 + I/5, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 3.*G({-2/5 + I/5, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 3.*G({-I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 3.*G({-I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 3.*G({-I, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 3.*G({-I, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 3.*G({I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 3.*G({I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 3.*G({I, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 3.*G({I, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 3.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 3.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 3.*G({-2/5 - I/5, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 3.*G({-2/5 - I/5, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 3.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 3.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 3.*G({-2/5 + I/5, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 3.*G({-2/5 + I/5, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 3.*G({-I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 3.*G({-I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 3.*G({-I, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 3.*G({-I, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 3.*G({I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 3.*G({I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 3.*G({I, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 3.*G({I, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({-1, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-1, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-1, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-1, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({-2/5 - I/5, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({-2/5 - I/5, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({-2/5 + I/5, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({-2/5 + I/5, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({0, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({0, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({0, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({0, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-I, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-I, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({I, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({I, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({(-1 - I*Sqrt(2))/3, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({(-1 - I*Sqrt(2))/3, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({(-1 + I*Sqrt(2))/3, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({(-1 + I*Sqrt(2))/3, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-1, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-1, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-1, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-1, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-2/5 - I/5, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-2/5 - I/5, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-2/5 + I/5, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-2/5 + I/5, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({0, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({0, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({0, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({0, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({-I, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({-I, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({I, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({I, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({(-1 - I*Sqrt(2))/3, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({(-1 - I*Sqrt(2))/3, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({(-1 + I*Sqrt(2))/3, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({(-1 + I*Sqrt(2))/3, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-1, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-1, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-1, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-1, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({-2/5 - I/5, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({-2/5 - I/5, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({-2/5 + I/5, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({-2/5 + I/5, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({0, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({0, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({0, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({0, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-I, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-I, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({I, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({I, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({(-1 - I*Sqrt(2))/3, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({(-1 - I*Sqrt(2))/3, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({(-1 + I*Sqrt(2))/3, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({(-1 + I*Sqrt(2))/3, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-1, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-1, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-1, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-1, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-2/5 - I/5, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-2/5 - I/5, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-2/5 + I/5, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-2/5 + I/5, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({0, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({0, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({0, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({0, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({-I, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({-I, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({I, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({I, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({(-1 - I*Sqrt(2))/3, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({(-1 - I*Sqrt(2))/3, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({(-1 + I*Sqrt(2))/3, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({(-1 + I*Sqrt(2))/3, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 5.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 5.*G({-2/5 - I/5, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 5.*G({-2/5 - I/5, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 5.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 5.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 5.*G({-2/5 + I/5, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 5.*G({-2/5 + I/5, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 5.*G({-I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 5.*G({-I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 5.*G({-I, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 5.*G({-I, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 5.*G({I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 5.*G({I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 5.*G({I, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 5.*G({I, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 5.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 5.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 5.*G({-2/5 - I/5, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 5.*G({-2/5 - I/5, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 5.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 5.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 5.*G({-2/5 + I/5, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 5.*G({-2/5 + I/5, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 5.*G({-I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 5.*G({-I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 5.*G({-I, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 5.*G({-I, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 5.*G({I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 5.*G({I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 5.*G({I, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 5.*G({I, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 3.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 3.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 3.*G({-2/5 - I/5, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 3.*G({-2/5 - I/5, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 3.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 3.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 3.*G({-2/5 + I/5, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 3.*G({-2/5 + I/5, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 3.*G({-I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 3.*G({-I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 3.*G({-I, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 3.*G({-I, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 3.*G({I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 3.*G({I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 3.*G({I, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 3.*G({I, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 3.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 3.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 3.*G({-2/5 - I/5, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 3.*G({-2/5 - I/5, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 3.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 3.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 3.*G({-2/5 + I/5, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 3.*G({-2/5 + I/5, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 3.*G({-I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 3.*G({-I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 3.*G({-I, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 3.*G({-I, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 3.*G({I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 3.*G({I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 3.*G({I, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 3.*G({I, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, -2/5 - I/5, -2/5 - I/5}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, -2/5 - I/5, -2/5 - I/5}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, -2/5 - I/5, -2/5 - I/5}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, -2/5 - I/5, -2/5 - I/5}, w) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-1, -2/5 - I/5, -2/5 - I/5}, w) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-1, -2/5 - I/5, -2/5 - I/5}, w) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -2/5 - I/5, -2/5 - I/5}, w) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -2/5 - I/5, -2/5 - I/5}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, -2/5 - I/5, -2/5 + I/5}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, -2/5 - I/5, -2/5 + I/5}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, -2/5 - I/5, -2/5 + I/5}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, -2/5 - I/5, -2/5 + I/5}, w) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-1, -2/5 - I/5, -2/5 + I/5}, w) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-1, -2/5 - I/5, -2/5 + I/5}, w) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -2/5 - I/5, -2/5 + I/5}, w) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -2/5 - I/5, -2/5 + I/5}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, -2/5 - I/5, -I}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, -2/5 - I/5, -I}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, -2/5 - I/5, -I}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, -2/5 - I/5, -I}, w) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-1, -2/5 - I/5, -I}, w) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-1, -2/5 - I/5, -I}, w) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -2/5 - I/5, -I}, w) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -2/5 - I/5, -I}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, -2/5 - I/5, I}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, -2/5 - I/5, I}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, -2/5 - I/5, I}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, -2/5 - I/5, I}, w) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-1, -2/5 - I/5, I}, w) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-1, -2/5 - I/5, I}, w) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -2/5 - I/5, I}, w) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -2/5 - I/5, I}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, -2/5 + I/5, -2/5 - I/5}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, -2/5 + I/5, -2/5 - I/5}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, -2/5 + I/5, -2/5 - I/5}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, -2/5 + I/5, -2/5 - I/5}, w) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-1, -2/5 + I/5, -2/5 - I/5}, w) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-1, -2/5 + I/5, -2/5 - I/5}, w) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -2/5 + I/5, -2/5 - I/5}, w) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -2/5 + I/5, -2/5 - I/5}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, -2/5 + I/5, -2/5 + I/5}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, -2/5 + I/5, -2/5 + I/5}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, -2/5 + I/5, -2/5 + I/5}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, -2/5 + I/5, -2/5 + I/5}, w) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-1, -2/5 + I/5, -2/5 + I/5}, w) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-1, -2/5 + I/5, -2/5 + I/5}, w) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -2/5 + I/5, -2/5 + I/5}, w) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -2/5 + I/5, -2/5 + I/5}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, -2/5 + I/5, -I}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, -2/5 + I/5, -I}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, -2/5 + I/5, -I}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, -2/5 + I/5, -I}, w) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-1, -2/5 + I/5, -I}, w) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-1, -2/5 + I/5, -I}, w) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -2/5 + I/5, -I}, w) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -2/5 + I/5, -I}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, -2/5 + I/5, I}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, -2/5 + I/5, I}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, -2/5 + I/5, I}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, -2/5 + I/5, I}, w) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-1, -2/5 + I/5, I}, w) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-1, -2/5 + I/5, I}, w) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -2/5 + I/5, I}, w) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -2/5 + I/5, I}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, -I, -2/5 - I/5}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, -I, -2/5 - I/5}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, -I, -2/5 - I/5}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, -I, -2/5 - I/5}, w) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-1, -I, -2/5 - I/5}, w) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-1, -I, -2/5 - I/5}, w) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -I, -2/5 - I/5}, w) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -I, -2/5 - I/5}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, -I, -2/5 + I/5}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, -I, -2/5 + I/5}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, -I, -2/5 + I/5}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, -I, -2/5 + I/5}, w) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-1, -I, -2/5 + I/5}, w) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-1, -I, -2/5 + I/5}, w) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -I, -2/5 + I/5}, w) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -I, -2/5 + I/5}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, -I, -I}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, -I, -I}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, -I, -I}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, -I, -I}, w) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-1, -I, -I}, w) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-1, -I, -I}, w) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -I, -I}, w) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -I, -I}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, -I, I}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, -I, I}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, -I, I}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, -I, I}, w) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-1, -I, I}, w) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-1, -I, I}, w) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -I, I}, w) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -I, I}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, I, -2/5 - I/5}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, I, -2/5 - I/5}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, I, -2/5 - I/5}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, I, -2/5 - I/5}, w) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-1, I, -2/5 - I/5}, w) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-1, I, -2/5 - I/5}, w) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, I, -2/5 - I/5}, w) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, I, -2/5 - I/5}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, I, -2/5 + I/5}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, I, -2/5 + I/5}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, I, -2/5 + I/5}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, I, -2/5 + I/5}, w) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-1, I, -2/5 + I/5}, w) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-1, I, -2/5 + I/5}, w) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, I, -2/5 + I/5}, w) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, I, -2/5 + I/5}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, I, -I}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, I, -I}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, I, -I}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, I, -I}, w) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-1, I, -I}, w) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-1, I, -I}, w) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, I, -I}, w) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, I, -I}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, I, I}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, I, I}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, I, I}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, I, I}, w) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-1, I, I}, w) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-1, I, I}, w) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, I, I}, w) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, I, I}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -1, -2/5 - I/5}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -1, -2/5 - I/5}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -1, -2/5 - I/5}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -1, -2/5 - I/5}, w) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -1, -2/5 - I/5}, w) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -1, -2/5 - I/5}, w) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -1, -2/5 - I/5}, w) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -1, -2/5 - I/5}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -1, -2/5 + I/5}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -1, -2/5 + I/5}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -1, -2/5 + I/5}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -1, -2/5 + I/5}, w) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -1, -2/5 + I/5}, w) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -1, -2/5 + I/5}, w) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -1, -2/5 + I/5}, w) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -1, -2/5 + I/5}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -1, -I}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -1, -I}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -1, -I}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -1, -I}, w) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -1, -I}, w) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -1, -I}, w) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -1, -I}, w) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -1, -I}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -1, I}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -1, I}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -1, I}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -1, I}, w) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -1, I}, w) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -1, I}, w) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -1, I}, w) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -1, I}, w) + 3.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5, -2/5 - I/5}, w) + 3.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5, -2/5 - I/5}, w) + 3.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -2/5 - I/5, -2/5 - I/5}, w) + 3.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5, -2/5 - I/5}, w) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -2/5 - I/5, -2/5 - I/5}, w) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5, -2/5 - I/5}, w) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5, -2/5 - I/5}, w) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5, -2/5 - I/5}, w) + 3.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5, -2/5 + I/5}, w) + 3.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5, -2/5 + I/5}, w) + 3.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -2/5 - I/5, -2/5 + I/5}, w) + 3.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5, -2/5 + I/5}, w) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -2/5 - I/5, -2/5 + I/5}, w) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5, -2/5 + I/5}, w) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5, -2/5 + I/5}, w) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5, -2/5 + I/5}, w) - 3.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5, -I}, w) - 3.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5, -I}, w) - 3.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -2/5 - I/5, -I}, w) - 3.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5, -I}, w) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -2/5 - I/5, -I}, w) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5, -I}, w) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5, -I}, w) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5, -I}, w) - 3.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5, I}, w) - 3.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5, I}, w) - 3.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -2/5 - I/5, I}, w) - 3.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5, I}, w) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -2/5 - I/5, I}, w) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5, I}, w) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5, I}, w) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5, I}, w) + 3.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5, -2/5 - I/5}, w) + 3.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5, -2/5 - I/5}, w) + 3.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -2/5 + I/5, -2/5 - I/5}, w) + 3.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5, -2/5 - I/5}, w) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -2/5 + I/5, -2/5 - I/5}, w) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5, -2/5 - I/5}, w) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5, -2/5 - I/5}, w) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5, -2/5 - I/5}, w) + 3.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5, -2/5 + I/5}, w) + 3.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5, -2/5 + I/5}, w) + 3.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -2/5 + I/5, -2/5 + I/5}, w) + 3.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5, -2/5 + I/5}, w) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -2/5 + I/5, -2/5 + I/5}, w) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5, -2/5 + I/5}, w) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5, -2/5 + I/5}, w) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5, -2/5 + I/5}, w) - 3.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5, -I}, w) - 3.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5, -I}, w) - 3.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -2/5 + I/5, -I}, w) - 3.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5, -I}, w) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -2/5 + I/5, -I}, w) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5, -I}, w) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5, -I}, w) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5, -I}, w) - 3.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5, I}, w) - 3.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5, I}, w) - 3.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -2/5 + I/5, I}, w) - 3.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5, I}, w) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -2/5 + I/5, I}, w) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5, I}, w) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5, I}, w) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5, I}, w) + 5.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -I, -2/5 - I/5}, w) + 5.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -I, -2/5 - I/5}, w) + 5.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -I, -2/5 - I/5}, w) + 5.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -I, -2/5 - I/5}, w) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -I, -2/5 - I/5}, w) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -I, -2/5 - I/5}, w) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -I, -2/5 - I/5}, w) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -I, -2/5 - I/5}, w) + 5.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -I, -2/5 + I/5}, w) + 5.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -I, -2/5 + I/5}, w) + 5.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -I, -2/5 + I/5}, w) + 5.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -I, -2/5 + I/5}, w) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -I, -2/5 + I/5}, w) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -I, -2/5 + I/5}, w) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -I, -2/5 + I/5}, w) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -I, -2/5 + I/5}, w) - 5.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -I, -I}, w) - 5.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -I, -I}, w) - 5.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -I, -I}, w) - 5.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -I, -I}, w) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -I, -I}, w) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -I, -I}, w) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -I, -I}, w) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -I, -I}, w) - 5.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -I, I}, w) - 5.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -I, I}, w) - 5.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -I, I}, w) - 5.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -I, I}, w) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -I, I}, w) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -I, I}, w) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -I, I}, w) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -I, I}, w) + 5.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, I, -2/5 - I/5}, w) + 5.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, I, -2/5 - I/5}, w) + 5.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, I, -2/5 - I/5}, w) + 5.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, I, -2/5 - I/5}, w) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, I, -2/5 - I/5}, w) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, I, -2/5 - I/5}, w) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, I, -2/5 - I/5}, w) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, I, -2/5 - I/5}, w) + 5.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, I, -2/5 + I/5}, w) + 5.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, I, -2/5 + I/5}, w) + 5.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, I, -2/5 + I/5}, w) + 5.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, I, -2/5 + I/5}, w) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, I, -2/5 + I/5}, w) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, I, -2/5 + I/5}, w) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, I, -2/5 + I/5}, w) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, I, -2/5 + I/5}, w) - 5.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, I, -I}, w) - 5.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, I, -I}, w) - 5.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, I, -I}, w) - 5.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, I, -I}, w) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, I, -I}, w) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, I, -I}, w) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, I, -I}, w) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, I, -I}, w) - 5.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, I, I}, w) - 5.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, I, I}, w) - 5.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, I, I}, w) - 5.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, I, I}, w) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, I, I}, w) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, I, I}, w) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, I, I}, w) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, I, I}, w) - 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -I}, w) + 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -I}, w) + 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -I}, w) + 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -I}, w) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -I}, w) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -I}, w) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -I}, w) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -I}, w) + 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, I}, w) + 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, I}, w) + 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, I}, w) + 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, I}, w) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, I}, w) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, I}, w) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, I}, w) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, I}, w) - 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -I}, w) + 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -I}, w) + 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -I}, w) + 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -I}, w) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -I}, w) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -I}, w) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -I}, w) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -I}, w) + 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, I}, w) + 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, I}, w) + 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, I}, w) + 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, I}, w) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, I}, w) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, I}, w) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, I}, w) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, I}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -1, -2/5 - I/5}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -1, -2/5 - I/5}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -1, -2/5 - I/5}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -1, -2/5 - I/5}, w) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -1, -2/5 - I/5}, w) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -1, -2/5 - I/5}, w) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -1, -2/5 - I/5}, w) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -1, -2/5 - I/5}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -1, -2/5 + I/5}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -1, -2/5 + I/5}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -1, -2/5 + I/5}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -1, -2/5 + I/5}, w) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -1, -2/5 + I/5}, w) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -1, -2/5 + I/5}, w) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -1, -2/5 + I/5}, w) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -1, -2/5 + I/5}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -1, -I}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -1, -I}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -1, -I}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -1, -I}, w) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -1, -I}, w) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -1, -I}, w) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -1, -I}, w) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -1, -I}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -1, I}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -1, I}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -1, I}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -1, I}, w) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -1, I}, w) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -1, I}, w) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -1, I}, w) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -1, I}, w) + 3.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5, -2/5 - I/5}, w) + 3.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5, -2/5 - I/5}, w) + 3.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -2/5 - I/5, -2/5 - I/5}, w) + 3.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5, -2/5 - I/5}, w) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -2/5 - I/5, -2/5 - I/5}, w) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5, -2/5 - I/5}, w) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5, -2/5 - I/5}, w) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5, -2/5 - I/5}, w) + 3.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5, -2/5 + I/5}, w) + 3.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5, -2/5 + I/5}, w) + 3.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -2/5 - I/5, -2/5 + I/5}, w) + 3.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5, -2/5 + I/5}, w) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -2/5 - I/5, -2/5 + I/5}, w) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5, -2/5 + I/5}, w) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5, -2/5 + I/5}, w) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5, -2/5 + I/5}, w) - 3.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5, -I}, w) - 3.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5, -I}, w) - 3.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -2/5 - I/5, -I}, w) - 3.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5, -I}, w) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -2/5 - I/5, -I}, w) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5, -I}, w) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5, -I}, w) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5, -I}, w) - 3.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5, I}, w) - 3.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5, I}, w) - 3.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -2/5 - I/5, I}, w) - 3.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5, I}, w) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -2/5 - I/5, I}, w) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5, I}, w) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5, I}, w) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5, I}, w) + 3.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5, -2/5 - I/5}, w) + 3.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5, -2/5 - I/5}, w) + 3.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -2/5 + I/5, -2/5 - I/5}, w) + 3.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5, -2/5 - I/5}, w) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -2/5 + I/5, -2/5 - I/5}, w) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5, -2/5 - I/5}, w) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5, -2/5 - I/5}, w) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5, -2/5 - I/5}, w) + 3.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5, -2/5 + I/5}, w) + 3.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5, -2/5 + I/5}, w) + 3.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -2/5 + I/5, -2/5 + I/5}, w) + 3.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5, -2/5 + I/5}, w) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -2/5 + I/5, -2/5 + I/5}, w) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5, -2/5 + I/5}, w) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5, -2/5 + I/5}, w) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5, -2/5 + I/5}, w) - 3.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5, -I}, w) - 3.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5, -I}, w) - 3.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -2/5 + I/5, -I}, w) - 3.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5, -I}, w) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -2/5 + I/5, -I}, w) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5, -I}, w) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5, -I}, w) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5, -I}, w) - 3.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5, I}, w) - 3.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5, I}, w) - 3.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -2/5 + I/5, I}, w) - 3.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5, I}, w) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -2/5 + I/5, I}, w) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5, I}, w) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5, I}, w) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5, I}, w) + 5.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -I, -2/5 - I/5}, w) + 5.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -I, -2/5 - I/5}, w) + 5.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -I, -2/5 - I/5}, w) + 5.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -I, -2/5 - I/5}, w) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -I, -2/5 - I/5}, w) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -I, -2/5 - I/5}, w) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -I, -2/5 - I/5}, w) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -I, -2/5 - I/5}, w) + 5.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -I, -2/5 + I/5}, w) + 5.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -I, -2/5 + I/5}, w) + 5.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -I, -2/5 + I/5}, w) + 5.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -I, -2/5 + I/5}, w) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -I, -2/5 + I/5}, w) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -I, -2/5 + I/5}, w) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -I, -2/5 + I/5}, w) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -I, -2/5 + I/5}, w) - 5.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -I, -I}, w) - 5.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -I, -I}, w) - 5.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -I, -I}, w) - 5.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -I, -I}, w) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -I, -I}, w) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -I, -I}, w) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -I, -I}, w) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -I, -I}, w) - 5.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -I, I}, w) - 5.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -I, I}, w) - 5.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -I, I}, w) - 5.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -I, I}, w) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -I, I}, w) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -I, I}, w) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -I, I}, w) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -I, I}, w) + 5.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, I, -2/5 - I/5}, w) + 5.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, I, -2/5 - I/5}, w) + 5.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, I, -2/5 - I/5}, w) + 5.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, I, -2/5 - I/5}, w) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, I, -2/5 - I/5}, w) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, I, -2/5 - I/5}, w) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, I, -2/5 - I/5}, w) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, I, -2/5 - I/5}, w) + 5.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, I, -2/5 + I/5}, w) + 5.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, I, -2/5 + I/5}, w) + 5.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, I, -2/5 + I/5}, w) + 5.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, I, -2/5 + I/5}, w) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, I, -2/5 + I/5}, w) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, I, -2/5 + I/5}, w) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, I, -2/5 + I/5}, w) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, I, -2/5 + I/5}, w) - 5.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, I, -I}, w) - 5.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, I, -I}, w) - 5.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, I, -I}, w) - 5.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, I, -I}, w) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, I, -I}, w) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, I, -I}, w) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, I, -I}, w) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, I, -I}, w) - 5.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, I, I}, w) - 5.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, I, I}, w) - 5.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, I, I}, w) - 5.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, I, I}, w) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, I, I}, w) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, I, I}, w) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, I, I}, w) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, I, I}, w) - 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -I}, w) + 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -I}, w) + 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -I}, w) + 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -I}, w) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -I}, w) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -I}, w) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -I}, w) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -I}, w) + 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, I}, w) + 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, I}, w) + 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, I}, w) + 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, I}, w) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, I}, w) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, I}, w) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, I}, w) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, I}, w) - 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -I}, w) + 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -I}, w) + 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -I}, w) + 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -I}, w) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -I}, w) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -I}, w) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -I}, w) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -I}, w) + 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, I}, w) + 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, I}, w) + 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, I}, w) + 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, I}, w) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, I}, w) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, I}, w) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, I}, w) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, I}, w) + 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 - I/5, -2/5 - I/5}, w) + 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 - I/5, -2/5 - I/5}, w) + 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 - I/5, -2/5 - I/5}, w) + 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 - I/5, -2/5 - I/5}, w) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -2/5 - I/5, -2/5 - I/5}, w) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -2/5 - I/5, -2/5 - I/5}, w) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 - I/5, -2/5 - I/5}, w) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 - I/5, -2/5 - I/5}, w) + 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 - I/5, -2/5 + I/5}, w) + 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 - I/5, -2/5 + I/5}, w) + 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 - I/5, -2/5 + I/5}, w) + 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 - I/5, -2/5 + I/5}, w) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -2/5 - I/5, -2/5 + I/5}, w) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -2/5 - I/5, -2/5 + I/5}, w) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 - I/5, -2/5 + I/5}, w) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 - I/5, -2/5 + I/5}, w) - 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 - I/5, -I}, w) - 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 - I/5, -I}, w) - 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 - I/5, -I}, w) - 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 - I/5, -I}, w) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -2/5 - I/5, -I}, w) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -2/5 - I/5, -I}, w) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 - I/5, -I}, w) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 - I/5, -I}, w) - 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 - I/5, I}, w) - 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 - I/5, I}, w) - 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 - I/5, I}, w) - 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 - I/5, I}, w) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -2/5 - I/5, I}, w) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -2/5 - I/5, I}, w) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 - I/5, I}, w) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 - I/5, I}, w) + 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 + I/5, -2/5 - I/5}, w) + 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 + I/5, -2/5 - I/5}, w) + 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 + I/5, -2/5 - I/5}, w) + 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 + I/5, -2/5 - I/5}, w) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -2/5 + I/5, -2/5 - I/5}, w) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -2/5 + I/5, -2/5 - I/5}, w) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 + I/5, -2/5 - I/5}, w) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 + I/5, -2/5 - I/5}, w) + 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 + I/5, -2/5 + I/5}, w) + 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 + I/5, -2/5 + I/5}, w) + 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 + I/5, -2/5 + I/5}, w) + 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 + I/5, -2/5 + I/5}, w) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -2/5 + I/5, -2/5 + I/5}, w) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -2/5 + I/5, -2/5 + I/5}, w) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 + I/5, -2/5 + I/5}, w) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 + I/5, -2/5 + I/5}, w) - 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 + I/5, -I}, w) - 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 + I/5, -I}, w) - 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 + I/5, -I}, w) - 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 + I/5, -I}, w) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -2/5 + I/5, -I}, w) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -2/5 + I/5, -I}, w) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 + I/5, -I}, w) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 + I/5, -I}, w) - 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 + I/5, I}, w) - 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 + I/5, I}, w) - 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 + I/5, I}, w) - 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 + I/5, I}, w) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -2/5 + I/5, I}, w) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -2/5 + I/5, I}, w) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 + I/5, I}, w) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 + I/5, I}, w) - 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -I, -2/5 - I/5}, w) - 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -I, -2/5 - I/5}, w) - 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -I, -2/5 - I/5}, w) - 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -I, -2/5 - I/5}, w) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -I, -2/5 - I/5}, w) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -I, -2/5 - I/5}, w) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -I, -2/5 - I/5}, w) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -I, -2/5 - I/5}, w) - 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -I, -2/5 + I/5}, w) - 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -I, -2/5 + I/5}, w) - 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -I, -2/5 + I/5}, w) - 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -I, -2/5 + I/5}, w) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -I, -2/5 + I/5}, w) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -I, -2/5 + I/5}, w) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -I, -2/5 + I/5}, w) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -I, -2/5 + I/5}, w) + 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -I, -I}, w) + 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -I, -I}, w) + 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -I, -I}, w) + 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -I, -I}, w) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -I, -I}, w) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -I, -I}, w) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -I, -I}, w) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -I, -I}, w) + 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -I, I}, w) + 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -I, I}, w) + 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -I, I}, w) + 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -I, I}, w) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -I, I}, w) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -I, I}, w) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -I, I}, w) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -I, I}, w) - 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, I, -2/5 - I/5}, w) - 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, I, -2/5 - I/5}, w) - 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, I, -2/5 - I/5}, w) - 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, I, -2/5 - I/5}, w) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, I, -2/5 - I/5}, w) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, I, -2/5 - I/5}, w) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, I, -2/5 - I/5}, w) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, I, -2/5 - I/5}, w) - 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, I, -2/5 + I/5}, w) - 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, I, -2/5 + I/5}, w) - 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, I, -2/5 + I/5}, w) - 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, I, -2/5 + I/5}, w) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, I, -2/5 + I/5}, w) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, I, -2/5 + I/5}, w) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, I, -2/5 + I/5}, w) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, I, -2/5 + I/5}, w) + 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, I, -I}, w) + 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, I, -I}, w) + 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, I, -I}, w) + 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, I, -I}, w) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, I, -I}, w) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, I, -I}, w) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, I, -I}, w) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, I, -I}, w) + 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, I, I}, w) + 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, I, I}, w) + 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, I, I}, w) + 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, I, I}, w) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, I, I}, w) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, I, I}, w) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, I, I}, w) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, I, I}, w) - 2.*G({-2/5 - I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 2.*G({-2/5 + I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 2.*G({-I}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 2.*G({I}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 2.*G({-2/5 - I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 2.*G({-2/5 + I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 2.*G({-I}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 2.*G({I}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 2.*G({-2/5 - I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({-2/5 + I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({-I}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({I}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({-2/5 - I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({-2/5 + I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({-I}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({I}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({-2/5 - I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 2.*G({-2/5 + I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 2.*G({-I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 2.*G({I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 2.*G({-2/5 - I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 2.*G({-2/5 + I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 2.*G({-I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 2.*G({I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 2.*G({-2/5 - I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({-2/5 + I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({-I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({-2/5 - I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({-2/5 + I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({-I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({-2/5 - I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 2.*G({-2/5 + I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 2.*G({-I}, w)*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 2.*G({I}, w)*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 2.*G({-2/5 - I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 2.*G({-2/5 + I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 2.*G({-I}, w)*G({0, w^2/(1 + 2*w + 3*w^2), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 2.*G({I}, w)*G({0, w^2/(1 + 2*w + 3*w^2), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 2.*G({-2/5 - I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({-2/5 + I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({-I}, w)*G({0, w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({I}, w)*G({0, w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({-2/5 - I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({-2/5 + I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({-I}, w)*G({0, w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({I}, w)*G({0, w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({-2/5 - I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 2.*G({-2/5 + I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 2.*G({-I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 2.*G({I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 2.*G({-2/5 - I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 2.*G({-2/5 + I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 2.*G({-I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 2.*G({I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 2.*G({-2/5 - I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({-2/5 + I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({-I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({-2/5 - I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({-2/5 + I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({-I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 4.*G({-2/5 - I/5}, w)*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({-2/5 + I/5}, w)*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({-I}, w)*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({I}, w)*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({-2/5 - I/5}, w)*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({-2/5 + I/5}, w)*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({-I}, w)*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({I}, w)*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({-2/5 - I/5}, w)*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({-2/5 + I/5}, w)*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 4.*G({-I}, w)*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 4.*G({I}, w)*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 4.*G({-2/5 - I/5}, w)*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({-2/5 + I/5}, w)*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({-I}, w)*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({I}, w)*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({-2/5 - I/5}, w)*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({-2/5 + I/5}, w)*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({-I}, w)*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({I}, w)*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({-2/5 - I/5}, w)*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({-2/5 + I/5}, w)*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({-I}, w)*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({I}, w)*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({-2/5 - I/5}, w)*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({-2/5 + I/5}, w)*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 4.*G({-I}, w)*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 4.*G({I}, w)*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 4.*G({-2/5 - I/5}, w)*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({-2/5 + I/5}, w)*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({-I}, w)*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({I}, w)*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({-2/5 - I/5}, w)*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({-2/5 + I/5}, w)*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({-I}, w)*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({I}, w)*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({-2/5 - I/5}, w)*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({-2/5 + I/5}, w)*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({-I}, w)*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({I}, w)*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({-2/5 - I/5}, w)*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 4.*G({-2/5 + I/5}, w)*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({-I}, w)*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({I}, w)*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({-2/5 - I/5}, w)*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({-2/5 + I/5}, w)*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({-I}, w)*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({I}, w)*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({-2/5 - I/5}, w)*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({-2/5 + I/5}, w)*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({-I}, w)*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({I}, w)*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({-2/5 - I/5}, w)*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({-2/5 + I/5}, w)*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({-I}, w)*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({I}, w)*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({-2/5 - I/5}, w)*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 4.*G({-2/5 + I/5}, w)*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({-I}, w)*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({I}, w)*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({-2/5 - I/5}, w)*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({-2/5 + I/5}, w)*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({-I}, w)*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({I}, w)*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -1, -2/5 - I/5}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -1, -2/5 - I/5}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -1, -2/5 - I/5}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -1, -2/5 - I/5}, w) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -1, -2/5 - I/5}, w) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -1, -2/5 - I/5}, w) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -1, -2/5 - I/5}, w) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -1, -2/5 - I/5}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -1, -2/5 + I/5}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -1, -2/5 + I/5}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -1, -2/5 + I/5}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -1, -2/5 + I/5}, w) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -1, -2/5 + I/5}, w) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -1, -2/5 + I/5}, w) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -1, -2/5 + I/5}, w) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -1, -2/5 + I/5}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -1, -I}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -1, -I}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -1, -I}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -1, -I}, w) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -1, -I}, w) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -1, -I}, w) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -1, -I}, w) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -1, -I}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -1, I}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -1, I}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -1, I}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -1, I}, w) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -1, I}, w) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -1, I}, w) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -1, I}, w) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -1, I}, w) - 5.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -2/5 - I/5, -2/5 - I/5}, w) - 5.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -2/5 - I/5, -2/5 - I/5}, w) - 5.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -2/5 - I/5, -2/5 - I/5}, w) - 5.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -2/5 - I/5, -2/5 - I/5}, w) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -2/5 - I/5, -2/5 - I/5}, w) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -2/5 - I/5, -2/5 - I/5}, w) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 - I/5, -2/5 - I/5}, w) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 - I/5, -2/5 - I/5}, w) - 5.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -2/5 - I/5, -2/5 + I/5}, w) - 5.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -2/5 - I/5, -2/5 + I/5}, w) - 5.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -2/5 - I/5, -2/5 + I/5}, w) - 5.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -2/5 - I/5, -2/5 + I/5}, w) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -2/5 - I/5, -2/5 + I/5}, w) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -2/5 - I/5, -2/5 + I/5}, w) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 - I/5, -2/5 + I/5}, w) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 - I/5, -2/5 + I/5}, w) + 5.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -2/5 - I/5, -I}, w) + 5.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -2/5 - I/5, -I}, w) + 5.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -2/5 - I/5, -I}, w) + 5.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -2/5 - I/5, -I}, w) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -2/5 - I/5, -I}, w) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -2/5 - I/5, -I}, w) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 - I/5, -I}, w) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 - I/5, -I}, w) + 5.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -2/5 - I/5, I}, w) + 5.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -2/5 - I/5, I}, w) + 5.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -2/5 - I/5, I}, w) + 5.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -2/5 - I/5, I}, w) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -2/5 - I/5, I}, w) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -2/5 - I/5, I}, w) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 - I/5, I}, w) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 - I/5, I}, w) - 5.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -2/5 + I/5, -2/5 - I/5}, w) - 5.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -2/5 + I/5, -2/5 - I/5}, w) - 5.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -2/5 + I/5, -2/5 - I/5}, w) - 5.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -2/5 + I/5, -2/5 - I/5}, w) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -2/5 + I/5, -2/5 - I/5}, w) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -2/5 + I/5, -2/5 - I/5}, w) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 + I/5, -2/5 - I/5}, w) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 + I/5, -2/5 - I/5}, w) - 5.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -2/5 + I/5, -2/5 + I/5}, w) - 5.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -2/5 + I/5, -2/5 + I/5}, w) - 5.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -2/5 + I/5, -2/5 + I/5}, w) - 5.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -2/5 + I/5, -2/5 + I/5}, w) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -2/5 + I/5, -2/5 + I/5}, w) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -2/5 + I/5, -2/5 + I/5}, w) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 + I/5, -2/5 + I/5}, w) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 + I/5, -2/5 + I/5}, w) + 5.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -2/5 + I/5, -I}, w) + 5.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -2/5 + I/5, -I}, w) + 5.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -2/5 + I/5, -I}, w) + 5.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -2/5 + I/5, -I}, w) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -2/5 + I/5, -I}, w) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -2/5 + I/5, -I}, w) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 + I/5, -I}, w) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 + I/5, -I}, w) + 5.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -2/5 + I/5, I}, w) + 5.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -2/5 + I/5, I}, w) + 5.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -2/5 + I/5, I}, w) + 5.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -2/5 + I/5, I}, w) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -2/5 + I/5, I}, w) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -2/5 + I/5, I}, w) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 + I/5, I}, w) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 + I/5, I}, w) - 3.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -I, -2/5 - I/5}, w) - 3.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -I, -2/5 - I/5}, w) - 3.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -I, -2/5 - I/5}, w) - 3.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -I, -2/5 - I/5}, w) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -I, -2/5 - I/5}, w) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -I, -2/5 - I/5}, w) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -I, -2/5 - I/5}, w) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -I, -2/5 - I/5}, w) - 3.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -I, -2/5 + I/5}, w) - 3.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -I, -2/5 + I/5}, w) - 3.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -I, -2/5 + I/5}, w) - 3.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -I, -2/5 + I/5}, w) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -I, -2/5 + I/5}, w) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -I, -2/5 + I/5}, w) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -I, -2/5 + I/5}, w) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -I, -2/5 + I/5}, w) + 3.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -I, -I}, w) + 3.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -I, -I}, w) + 3.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -I, -I}, w) + 3.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -I, -I}, w) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -I, -I}, w) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -I, -I}, w) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -I, -I}, w) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -I, -I}, w) + 3.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -I, I}, w) + 3.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -I, I}, w) + 3.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -I, I}, w) + 3.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -I, I}, w) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -I, I}, w) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -I, I}, w) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -I, I}, w) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -I, I}, w) - 3.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, I, -2/5 - I/5}, w) - 3.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, I, -2/5 - I/5}, w) - 3.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, I, -2/5 - I/5}, w) - 3.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, I, -2/5 - I/5}, w) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, I, -2/5 - I/5}, w) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, I, -2/5 - I/5}, w) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, I, -2/5 - I/5}, w) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, I, -2/5 - I/5}, w) - 3.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, I, -2/5 + I/5}, w) - 3.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, I, -2/5 + I/5}, w) - 3.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, I, -2/5 + I/5}, w) - 3.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, I, -2/5 + I/5}, w) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, I, -2/5 + I/5}, w) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, I, -2/5 + I/5}, w) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, I, -2/5 + I/5}, w) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, I, -2/5 + I/5}, w) + 3.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, I, -I}, w) + 3.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, I, -I}, w) + 3.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, I, -I}, w) + 3.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, I, -I}, w) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, I, -I}, w) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, I, -I}, w) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, I, -I}, w) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, I, -I}, w) + 3.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, I, I}, w) + 3.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, I, I}, w) + 3.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, I, I}, w) + 3.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, I, I}, w) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, I, I}, w) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, I, I}, w) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, I, I}, w) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, I, I}, w) + 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, (-1 - I*Sqrt(2))/3, -I}, w) - 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, (-1 - I*Sqrt(2))/3, -I}, w) - 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, (-1 - I*Sqrt(2))/3, -I}, w) - 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, (-1 - I*Sqrt(2))/3, -I}, w) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, (-1 - I*Sqrt(2))/3, -I}, w) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, (-1 - I*Sqrt(2))/3, -I}, w) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, (-1 - I*Sqrt(2))/3, -I}, w) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, (-1 - I*Sqrt(2))/3, -I}, w) - 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, (-1 - I*Sqrt(2))/3, I}, w) - 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, (-1 - I*Sqrt(2))/3, I}, w) - 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, (-1 - I*Sqrt(2))/3, I}, w) - 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, (-1 - I*Sqrt(2))/3, I}, w) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, (-1 - I*Sqrt(2))/3, I}, w) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, (-1 - I*Sqrt(2))/3, I}, w) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, (-1 - I*Sqrt(2))/3, I}, w) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, (-1 - I*Sqrt(2))/3, I}, w) + 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, (-1 + I*Sqrt(2))/3, -I}, w) - 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, (-1 + I*Sqrt(2))/3, -I}, w) - 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, (-1 + I*Sqrt(2))/3, -I}, w) - 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, (-1 + I*Sqrt(2))/3, -I}, w) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, (-1 + I*Sqrt(2))/3, -I}, w) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, (-1 + I*Sqrt(2))/3, -I}, w) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, (-1 + I*Sqrt(2))/3, -I}, w) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, (-1 + I*Sqrt(2))/3, -I}, w) - 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, (-1 + I*Sqrt(2))/3, I}, w) - 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, (-1 + I*Sqrt(2))/3, I}, w) - 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, (-1 + I*Sqrt(2))/3, I}, w) - 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, (-1 + I*Sqrt(2))/3, I}, w) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, (-1 + I*Sqrt(2))/3, I}, w) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, (-1 + I*Sqrt(2))/3, I}, w) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, (-1 + I*Sqrt(2))/3, I}, w) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, (-1 + I*Sqrt(2))/3, I}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -1, -2/5 - I/5}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -1, -2/5 - I/5}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -1, -2/5 - I/5}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -1, -2/5 - I/5}, w) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -1, -2/5 - I/5}, w) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -1, -2/5 - I/5}, w) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -1, -2/5 - I/5}, w) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -1, -2/5 - I/5}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -1, -2/5 + I/5}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -1, -2/5 + I/5}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -1, -2/5 + I/5}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -1, -2/5 + I/5}, w) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -1, -2/5 + I/5}, w) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -1, -2/5 + I/5}, w) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -1, -2/5 + I/5}, w) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -1, -2/5 + I/5}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -1, -I}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -1, -I}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -1, -I}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -1, -I}, w) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -1, -I}, w) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -1, -I}, w) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -1, -I}, w) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -1, -I}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -1, I}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -1, I}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -1, I}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -1, I}, w) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -1, I}, w) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -1, I}, w) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -1, I}, w) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -1, I}, w) - 5.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -2/5 - I/5, -2/5 - I/5}, w) - 5.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -2/5 - I/5, -2/5 - I/5}, w) - 5.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -2/5 - I/5, -2/5 - I/5}, w) - 5.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -2/5 - I/5, -2/5 - I/5}, w) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -2/5 - I/5, -2/5 - I/5}, w) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -2/5 - I/5, -2/5 - I/5}, w) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 - I/5, -2/5 - I/5}, w) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 - I/5, -2/5 - I/5}, w) - 5.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -2/5 - I/5, -2/5 + I/5}, w) - 5.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -2/5 - I/5, -2/5 + I/5}, w) - 5.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -2/5 - I/5, -2/5 + I/5}, w) - 5.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -2/5 - I/5, -2/5 + I/5}, w) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -2/5 - I/5, -2/5 + I/5}, w) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -2/5 - I/5, -2/5 + I/5}, w) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 - I/5, -2/5 + I/5}, w) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 - I/5, -2/5 + I/5}, w) + 5.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -2/5 - I/5, -I}, w) + 5.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -2/5 - I/5, -I}, w) + 5.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -2/5 - I/5, -I}, w) + 5.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -2/5 - I/5, -I}, w) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -2/5 - I/5, -I}, w) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -2/5 - I/5, -I}, w) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 - I/5, -I}, w) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 - I/5, -I}, w) + 5.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -2/5 - I/5, I}, w) + 5.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -2/5 - I/5, I}, w) + 5.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -2/5 - I/5, I}, w) + 5.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -2/5 - I/5, I}, w) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -2/5 - I/5, I}, w) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -2/5 - I/5, I}, w) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 - I/5, I}, w) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 - I/5, I}, w) - 5.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -2/5 + I/5, -2/5 - I/5}, w) - 5.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -2/5 + I/5, -2/5 - I/5}, w) - 5.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -2/5 + I/5, -2/5 - I/5}, w) - 5.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -2/5 + I/5, -2/5 - I/5}, w) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -2/5 + I/5, -2/5 - I/5}, w) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -2/5 + I/5, -2/5 - I/5}, w) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 + I/5, -2/5 - I/5}, w) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 + I/5, -2/5 - I/5}, w) - 5.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -2/5 + I/5, -2/5 + I/5}, w) - 5.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -2/5 + I/5, -2/5 + I/5}, w) - 5.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -2/5 + I/5, -2/5 + I/5}, w) - 5.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -2/5 + I/5, -2/5 + I/5}, w) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -2/5 + I/5, -2/5 + I/5}, w) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -2/5 + I/5, -2/5 + I/5}, w) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 + I/5, -2/5 + I/5}, w) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 + I/5, -2/5 + I/5}, w) + 5.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -2/5 + I/5, -I}, w) + 5.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -2/5 + I/5, -I}, w) + 5.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -2/5 + I/5, -I}, w) + 5.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -2/5 + I/5, -I}, w) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -2/5 + I/5, -I}, w) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -2/5 + I/5, -I}, w) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 + I/5, -I}, w) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 + I/5, -I}, w) + 5.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -2/5 + I/5, I}, w) + 5.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -2/5 + I/5, I}, w) + 5.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -2/5 + I/5, I}, w) + 5.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -2/5 + I/5, I}, w) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -2/5 + I/5, I}, w) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -2/5 + I/5, I}, w) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 + I/5, I}, w) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 + I/5, I}, w) - 3.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -I, -2/5 - I/5}, w) - 3.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -I, -2/5 - I/5}, w) - 3.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -I, -2/5 - I/5}, w) - 3.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -I, -2/5 - I/5}, w) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -I, -2/5 - I/5}, w) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -I, -2/5 - I/5}, w) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -I, -2/5 - I/5}, w) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -I, -2/5 - I/5}, w) - 3.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -I, -2/5 + I/5}, w) - 3.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -I, -2/5 + I/5}, w) - 3.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -I, -2/5 + I/5}, w) - 3.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -I, -2/5 + I/5}, w) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -I, -2/5 + I/5}, w) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -I, -2/5 + I/5}, w) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -I, -2/5 + I/5}, w) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -I, -2/5 + I/5}, w) + 3.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -I, -I}, w) + 3.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -I, -I}, w) + 3.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -I, -I}, w) + 3.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -I, -I}, w) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -I, -I}, w) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -I, -I}, w) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -I, -I}, w) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -I, -I}, w) + 3.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -I, I}, w) + 3.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -I, I}, w) + 3.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -I, I}, w) + 3.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -I, I}, w) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -I, I}, w) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -I, I}, w) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -I, I}, w) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -I, I}, w) - 3.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, I, -2/5 - I/5}, w) - 3.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, I, -2/5 - I/5}, w) - 3.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, I, -2/5 - I/5}, w) - 3.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, I, -2/5 - I/5}, w) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, I, -2/5 - I/5}, w) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, I, -2/5 - I/5}, w) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, I, -2/5 - I/5}, w) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, I, -2/5 - I/5}, w) - 3.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, I, -2/5 + I/5}, w) - 3.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, I, -2/5 + I/5}, w) - 3.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, I, -2/5 + I/5}, w) - 3.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, I, -2/5 + I/5}, w) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, I, -2/5 + I/5}, w) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, I, -2/5 + I/5}, w) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, I, -2/5 + I/5}, w) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, I, -2/5 + I/5}, w) + 3.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, I, -I}, w) + 3.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, I, -I}, w) + 3.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, I, -I}, w) + 3.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, I, -I}, w) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, I, -I}, w) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, I, -I}, w) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, I, -I}, w) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, I, -I}, w) + 3.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, I, I}, w) + 3.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, I, I}, w) + 3.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, I, I}, w) + 3.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, I, I}, w) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, I, I}, w) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, I, I}, w) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, I, I}, w) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, I, I}, w) + 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, (-1 - I*Sqrt(2))/3, -I}, w) - 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, (-1 - I*Sqrt(2))/3, -I}, w) - 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, (-1 - I*Sqrt(2))/3, -I}, w) - 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, (-1 - I*Sqrt(2))/3, -I}, w) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, (-1 - I*Sqrt(2))/3, -I}, w) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, (-1 - I*Sqrt(2))/3, -I}, w) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, (-1 - I*Sqrt(2))/3, -I}, w) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, (-1 - I*Sqrt(2))/3, -I}, w) - 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, (-1 - I*Sqrt(2))/3, I}, w) - 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, (-1 - I*Sqrt(2))/3, I}, w) - 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, (-1 - I*Sqrt(2))/3, I}, w) - 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, (-1 - I*Sqrt(2))/3, I}, w) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, (-1 - I*Sqrt(2))/3, I}, w) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, (-1 - I*Sqrt(2))/3, I}, w) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, (-1 - I*Sqrt(2))/3, I}, w) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, (-1 - I*Sqrt(2))/3, I}, w) + 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, (-1 + I*Sqrt(2))/3, -I}, w) - 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, (-1 + I*Sqrt(2))/3, -I}, w) - 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, (-1 + I*Sqrt(2))/3, -I}, w) - 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, (-1 + I*Sqrt(2))/3, -I}, w) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, (-1 + I*Sqrt(2))/3, -I}, w) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, (-1 + I*Sqrt(2))/3, -I}, w) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, (-1 + I*Sqrt(2))/3, -I}, w) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, (-1 + I*Sqrt(2))/3, -I}, w) - 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, (-1 + I*Sqrt(2))/3, I}, w) - 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, (-1 + I*Sqrt(2))/3, I}, w) - 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, (-1 + I*Sqrt(2))/3, I}, w) - 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, (-1 + I*Sqrt(2))/3, I}, w) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, (-1 + I*Sqrt(2))/3, I}, w) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, (-1 + I*Sqrt(2))/3, I}, w) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, (-1 + I*Sqrt(2))/3, I}, w) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, (-1 + I*Sqrt(2))/3, I}, w) - 2.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-I}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({I}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-I}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({I}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-I}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({I}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-I}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({I}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-I}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({I}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-I}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({I}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-I}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({I}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-I}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({I}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({-1, -1, -2/5 - I/5, -2/5 - I/5}, w) + 4.*G({-1, -1, -2/5 - I/5, -2/5 + I/5}, w) - 4.*G({-1, -1, -2/5 - I/5, -I}, w) - 4.*G({-1, -1, -2/5 - I/5, I}, w) + 4.*G({-1, -1, -2/5 + I/5, -2/5 - I/5}, w) + 4.*G({-1, -1, -2/5 + I/5, -2/5 + I/5}, w) - 4.*G({-1, -1, -2/5 + I/5, -I}, w) - 4.*G({-1, -1, -2/5 + I/5, I}, w) - 4.*G({-1, -1, -I, -2/5 - I/5}, w) - 4.*G({-1, -1, -I, -2/5 + I/5}, w) + 4.*G({-1, -1, -I, -I}, w) + 4.*G({-1, -1, -I, I}, w) - 4.*G({-1, -1, I, -2/5 - I/5}, w) - 4.*G({-1, -1, I, -2/5 + I/5}, w) + 4.*G({-1, -1, I, -I}, w) + 4.*G({-1, -1, I, I}, w) - 4.*G({-1, -2/5 - I/5, -1, -2/5 - I/5}, w) - 4.*G({-1, -2/5 - I/5, -1, -2/5 + I/5}, w) + 4.*G({-1, -2/5 - I/5, -1, -I}, w) + 4.*G({-1, -2/5 - I/5, -1, I}, w) + 6.*G({-1, -2/5 - I/5, -2/5 - I/5, -2/5 - I/5}, w) + 6.*G({-1, -2/5 - I/5, -2/5 - I/5, -2/5 + I/5}, w) - 6.*G({-1, -2/5 - I/5, -2/5 - I/5, -I}, w) - 6.*G({-1, -2/5 - I/5, -2/5 - I/5, I}, w) + 6.*G({-1, -2/5 - I/5, -2/5 + I/5, -2/5 - I/5}, w) + 6.*G({-1, -2/5 - I/5, -2/5 + I/5, -2/5 + I/5}, w) - 6.*G({-1, -2/5 - I/5, -2/5 + I/5, -I}, w) - 6.*G({-1, -2/5 - I/5, -2/5 + I/5, I}, w) - 4.*G({-1, -2/5 - I/5, 0, -2/5 - I/5}, w) - 4.*G({-1, -2/5 - I/5, 0, -2/5 + I/5}, w) + 4.*G({-1, -2/5 - I/5, 0, -I}, w) + 4.*G({-1, -2/5 - I/5, 0, I}, w) + 10.*G({-1, -2/5 - I/5, -I, -2/5 - I/5}, w) + 10.*G({-1, -2/5 - I/5, -I, -2/5 + I/5}, w) - 10.*G({-1, -2/5 - I/5, -I, -I}, w) - 10.*G({-1, -2/5 - I/5, -I, I}, w) + 10.*G({-1, -2/5 - I/5, I, -2/5 - I/5}, w) + 10.*G({-1, -2/5 - I/5, I, -2/5 + I/5}, w) - 10.*G({-1, -2/5 - I/5, I, -I}, w) - 10.*G({-1, -2/5 - I/5, I, I}, w) - 12.*G({-1, -2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 12.*G({-1, -2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 12.*G({-1, -2/5 - I/5, (-1 - I*Sqrt(2))/3, -I}, w) + 12.*G({-1, -2/5 - I/5, (-1 - I*Sqrt(2))/3, I}, w) - 12.*G({-1, -2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 12.*G({-1, -2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 12.*G({-1, -2/5 - I/5, (-1 + I*Sqrt(2))/3, -I}, w) + 12.*G({-1, -2/5 - I/5, (-1 + I*Sqrt(2))/3, I}, w) - 4.*G({-1, -2/5 + I/5, -1, -2/5 - I/5}, w) - 4.*G({-1, -2/5 + I/5, -1, -2/5 + I/5}, w) + 4.*G({-1, -2/5 + I/5, -1, -I}, w) + 4.*G({-1, -2/5 + I/5, -1, I}, w) + 6.*G({-1, -2/5 + I/5, -2/5 - I/5, -2/5 - I/5}, w) + 6.*G({-1, -2/5 + I/5, -2/5 - I/5, -2/5 + I/5}, w) - 6.*G({-1, -2/5 + I/5, -2/5 - I/5, -I}, w) - 6.*G({-1, -2/5 + I/5, -2/5 - I/5, I}, w) + 6.*G({-1, -2/5 + I/5, -2/5 + I/5, -2/5 - I/5}, w) + 6.*G({-1, -2/5 + I/5, -2/5 + I/5, -2/5 + I/5}, w) - 6.*G({-1, -2/5 + I/5, -2/5 + I/5, -I}, w) - 6.*G({-1, -2/5 + I/5, -2/5 + I/5, I}, w) - 4.*G({-1, -2/5 + I/5, 0, -2/5 - I/5}, w) - 4.*G({-1, -2/5 + I/5, 0, -2/5 + I/5}, w) + 4.*G({-1, -2/5 + I/5, 0, -I}, w) + 4.*G({-1, -2/5 + I/5, 0, I}, w) + 10.*G({-1, -2/5 + I/5, -I, -2/5 - I/5}, w) + 10.*G({-1, -2/5 + I/5, -I, -2/5 + I/5}, w) - 10.*G({-1, -2/5 + I/5, -I, -I}, w) - 10.*G({-1, -2/5 + I/5, -I, I}, w) + 10.*G({-1, -2/5 + I/5, I, -2/5 - I/5}, w) + 10.*G({-1, -2/5 + I/5, I, -2/5 + I/5}, w) - 10.*G({-1, -2/5 + I/5, I, -I}, w) - 10.*G({-1, -2/5 + I/5, I, I}, w) - 12.*G({-1, -2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 12.*G({-1, -2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 12.*G({-1, -2/5 + I/5, (-1 - I*Sqrt(2))/3, -I}, w) + 12.*G({-1, -2/5 + I/5, (-1 - I*Sqrt(2))/3, I}, w) - 12.*G({-1, -2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 12.*G({-1, -2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 12.*G({-1, -2/5 + I/5, (-1 + I*Sqrt(2))/3, -I}, w) + 12.*G({-1, -2/5 + I/5, (-1 + I*Sqrt(2))/3, I}, w) + 4.*G({-1, 0, -2/5 - I/5, -2/5 - I/5}, w) + 4.*G({-1, 0, -2/5 - I/5, -2/5 + I/5}, w) - 4.*G({-1, 0, -2/5 - I/5, -I}, w) - 4.*G({-1, 0, -2/5 - I/5, I}, w) + 4.*G({-1, 0, -2/5 + I/5, -2/5 - I/5}, w) + 4.*G({-1, 0, -2/5 + I/5, -2/5 + I/5}, w) - 4.*G({-1, 0, -2/5 + I/5, -I}, w) - 4.*G({-1, 0, -2/5 + I/5, I}, w) - 4.*G({-1, 0, -I, -2/5 - I/5}, w) - 4.*G({-1, 0, -I, -2/5 + I/5}, w) + 4.*G({-1, 0, -I, -I}, w) + 4.*G({-1, 0, -I, I}, w) - 4.*G({-1, 0, I, -2/5 - I/5}, w) - 4.*G({-1, 0, I, -2/5 + I/5}, w) + 4.*G({-1, 0, I, -I}, w) + 4.*G({-1, 0, I, I}, w) + 4.*G({-1, -I, -1, -2/5 - I/5}, w) + 4.*G({-1, -I, -1, -2/5 + I/5}, w) - 4.*G({-1, -I, -1, -I}, w) - 4.*G({-1, -I, -1, I}, w) - 10.*G({-1, -I, -2/5 - I/5, -2/5 - I/5}, w) - 10.*G({-1, -I, -2/5 - I/5, -2/5 + I/5}, w) + 10.*G({-1, -I, -2/5 - I/5, -I}, w) + 10.*G({-1, -I, -2/5 - I/5, I}, w) - 10.*G({-1, -I, -2/5 + I/5, -2/5 - I/5}, w) - 10.*G({-1, -I, -2/5 + I/5, -2/5 + I/5}, w) + 10.*G({-1, -I, -2/5 + I/5, -I}, w) + 10.*G({-1, -I, -2/5 + I/5, I}, w) + 4.*G({-1, -I, 0, -2/5 - I/5}, w) + 4.*G({-1, -I, 0, -2/5 + I/5}, w) - 4.*G({-1, -I, 0, -I}, w) - 4.*G({-1, -I, 0, I}, w) - 6.*G({-1, -I, -I, -2/5 - I/5}, w) - 6.*G({-1, -I, -I, -2/5 + I/5}, w) + 6.*G({-1, -I, -I, -I}, w) + 6.*G({-1, -I, -I, I}, w) - 6.*G({-1, -I, I, -2/5 - I/5}, w) - 6.*G({-1, -I, I, -2/5 + I/5}, w) + 6.*G({-1, -I, I, -I}, w) + 6.*G({-1, -I, I, I}, w) + 12.*G({-1, -I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 12.*G({-1, -I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 12.*G({-1, -I, (-1 - I*Sqrt(2))/3, -I}, w) - 12.*G({-1, -I, (-1 - I*Sqrt(2))/3, I}, w) + 12.*G({-1, -I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 12.*G({-1, -I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 12.*G({-1, -I, (-1 + I*Sqrt(2))/3, -I}, w) - 12.*G({-1, -I, (-1 + I*Sqrt(2))/3, I}, w) + 4.*G({-1, I, -1, -2/5 - I/5}, w) + 4.*G({-1, I, -1, -2/5 + I/5}, w) - 4.*G({-1, I, -1, -I}, w) - 4.*G({-1, I, -1, I}, w) - 10.*G({-1, I, -2/5 - I/5, -2/5 - I/5}, w) - 10.*G({-1, I, -2/5 - I/5, -2/5 + I/5}, w) + 10.*G({-1, I, -2/5 - I/5, -I}, w) + 10.*G({-1, I, -2/5 - I/5, I}, w) - 10.*G({-1, I, -2/5 + I/5, -2/5 - I/5}, w) - 10.*G({-1, I, -2/5 + I/5, -2/5 + I/5}, w) + 10.*G({-1, I, -2/5 + I/5, -I}, w) + 10.*G({-1, I, -2/5 + I/5, I}, w) + 4.*G({-1, I, 0, -2/5 - I/5}, w) + 4.*G({-1, I, 0, -2/5 + I/5}, w) - 4.*G({-1, I, 0, -I}, w) - 4.*G({-1, I, 0, I}, w) - 6.*G({-1, I, -I, -2/5 - I/5}, w) - 6.*G({-1, I, -I, -2/5 + I/5}, w) + 6.*G({-1, I, -I, -I}, w) + 6.*G({-1, I, -I, I}, w) - 6.*G({-1, I, I, -2/5 - I/5}, w) - 6.*G({-1, I, I, -2/5 + I/5}, w) + 6.*G({-1, I, I, -I}, w) + 6.*G({-1, I, I, I}, w) + 12.*G({-1, I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 12.*G({-1, I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 12.*G({-1, I, (-1 - I*Sqrt(2))/3, -I}, w) - 12.*G({-1, I, (-1 - I*Sqrt(2))/3, I}, w) + 12.*G({-1, I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 12.*G({-1, I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 12.*G({-1, I, (-1 + I*Sqrt(2))/3, -I}, w) - 12.*G({-1, I, (-1 + I*Sqrt(2))/3, I}, w) - 2.*G({-2/5 - I/5, -1, -2/5 - I/5, -2/5 - I/5}, w) - 2.*G({-2/5 - I/5, -1, -2/5 - I/5, -2/5 + I/5}, w) + 2.*G({-2/5 - I/5, -1, -2/5 - I/5, -I}, w) + 2.*G({-2/5 - I/5, -1, -2/5 - I/5, I}, w) - 2.*G({-2/5 - I/5, -1, -2/5 + I/5, -2/5 - I/5}, w) - 2.*G({-2/5 - I/5, -1, -2/5 + I/5, -2/5 + I/5}, w) + 2.*G({-2/5 - I/5, -1, -2/5 + I/5, -I}, w) + 2.*G({-2/5 - I/5, -1, -2/5 + I/5, I}, w) + 2.*G({-2/5 - I/5, -1, -I, -2/5 - I/5}, w) + 2.*G({-2/5 - I/5, -1, -I, -2/5 + I/5}, w) - 2.*G({-2/5 - I/5, -1, -I, -I}, w) - 2.*G({-2/5 - I/5, -1, -I, I}, w) + 2.*G({-2/5 - I/5, -1, I, -2/5 - I/5}, w) + 2.*G({-2/5 - I/5, -1, I, -2/5 + I/5}, w) - 2.*G({-2/5 - I/5, -1, I, -I}, w) - 2.*G({-2/5 - I/5, -1, I, I}, w) + 2.*G({-2/5 - I/5, -2/5 - I/5, -1, -2/5 - I/5}, w) + 2.*G({-2/5 - I/5, -2/5 - I/5, -1, -2/5 + I/5}, w) - 2.*G({-2/5 - I/5, -2/5 - I/5, -1, -I}, w) - 2.*G({-2/5 - I/5, -2/5 - I/5, -1, I}, w) - 3.*G({-2/5 - I/5, -2/5 - I/5, -2/5 - I/5, -2/5 - I/5}, w) - 3.*G({-2/5 - I/5, -2/5 - I/5, -2/5 - I/5, -2/5 + I/5}, w) + 3.*G({-2/5 - I/5, -2/5 - I/5, -2/5 - I/5, -I}, w) + 3.*G({-2/5 - I/5, -2/5 - I/5, -2/5 - I/5, I}, w) - 3.*G({-2/5 - I/5, -2/5 - I/5, -2/5 + I/5, -2/5 - I/5}, w) - 3.*G({-2/5 - I/5, -2/5 - I/5, -2/5 + I/5, -2/5 + I/5}, w) + 3.*G({-2/5 - I/5, -2/5 - I/5, -2/5 + I/5, -I}, w) + 3.*G({-2/5 - I/5, -2/5 - I/5, -2/5 + I/5, I}, w) + 2.*G({-2/5 - I/5, -2/5 - I/5, 0, -2/5 - I/5}, w) + 2.*G({-2/5 - I/5, -2/5 - I/5, 0, -2/5 + I/5}, w) - 2.*G({-2/5 - I/5, -2/5 - I/5, 0, -I}, w) - 2.*G({-2/5 - I/5, -2/5 - I/5, 0, I}, w) - 5.*G({-2/5 - I/5, -2/5 - I/5, -I, -2/5 - I/5}, w) - 5.*G({-2/5 - I/5, -2/5 - I/5, -I, -2/5 + I/5}, w) + 5.*G({-2/5 - I/5, -2/5 - I/5, -I, -I}, w) + 5.*G({-2/5 - I/5, -2/5 - I/5, -I, I}, w) - 5.*G({-2/5 - I/5, -2/5 - I/5, I, -2/5 - I/5}, w) - 5.*G({-2/5 - I/5, -2/5 - I/5, I, -2/5 + I/5}, w) + 5.*G({-2/5 - I/5, -2/5 - I/5, I, -I}, w) + 5.*G({-2/5 - I/5, -2/5 - I/5, I, I}, w) + 6.*G({-2/5 - I/5, -2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({-2/5 - I/5, -2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({-2/5 - I/5, -2/5 - I/5, (-1 - I*Sqrt(2))/3, -I}, w) - 6.*G({-2/5 - I/5, -2/5 - I/5, (-1 - I*Sqrt(2))/3, I}, w) + 6.*G({-2/5 - I/5, -2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({-2/5 - I/5, -2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({-2/5 - I/5, -2/5 - I/5, (-1 + I*Sqrt(2))/3, -I}, w) - 6.*G({-2/5 - I/5, -2/5 - I/5, (-1 + I*Sqrt(2))/3, I}, w) + 2.*G({-2/5 - I/5, -2/5 + I/5, -1, -2/5 - I/5}, w) + 2.*G({-2/5 - I/5, -2/5 + I/5, -1, -2/5 + I/5}, w) - 2.*G({-2/5 - I/5, -2/5 + I/5, -1, -I}, w) - 2.*G({-2/5 - I/5, -2/5 + I/5, -1, I}, w) - 3.*G({-2/5 - I/5, -2/5 + I/5, -2/5 - I/5, -2/5 - I/5}, w) - 3.*G({-2/5 - I/5, -2/5 + I/5, -2/5 - I/5, -2/5 + I/5}, w) + 3.*G({-2/5 - I/5, -2/5 + I/5, -2/5 - I/5, -I}, w) + 3.*G({-2/5 - I/5, -2/5 + I/5, -2/5 - I/5, I}, w) - 3.*G({-2/5 - I/5, -2/5 + I/5, -2/5 + I/5, -2/5 - I/5}, w) - 3.*G({-2/5 - I/5, -2/5 + I/5, -2/5 + I/5, -2/5 + I/5}, w) + 3.*G({-2/5 - I/5, -2/5 + I/5, -2/5 + I/5, -I}, w) + 3.*G({-2/5 - I/5, -2/5 + I/5, -2/5 + I/5, I}, w) + 2.*G({-2/5 - I/5, -2/5 + I/5, 0, -2/5 - I/5}, w) + 2.*G({-2/5 - I/5, -2/5 + I/5, 0, -2/5 + I/5}, w) - 2.*G({-2/5 - I/5, -2/5 + I/5, 0, -I}, w) - 2.*G({-2/5 - I/5, -2/5 + I/5, 0, I}, w) - 5.*G({-2/5 - I/5, -2/5 + I/5, -I, -2/5 - I/5}, w) - 5.*G({-2/5 - I/5, -2/5 + I/5, -I, -2/5 + I/5}, w) + 5.*G({-2/5 - I/5, -2/5 + I/5, -I, -I}, w) + 5.*G({-2/5 - I/5, -2/5 + I/5, -I, I}, w) - 5.*G({-2/5 - I/5, -2/5 + I/5, I, -2/5 - I/5}, w) - 5.*G({-2/5 - I/5, -2/5 + I/5, I, -2/5 + I/5}, w) + 5.*G({-2/5 - I/5, -2/5 + I/5, I, -I}, w) + 5.*G({-2/5 - I/5, -2/5 + I/5, I, I}, w) + 6.*G({-2/5 - I/5, -2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({-2/5 - I/5, -2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({-2/5 - I/5, -2/5 + I/5, (-1 - I*Sqrt(2))/3, -I}, w) - 6.*G({-2/5 - I/5, -2/5 + I/5, (-1 - I*Sqrt(2))/3, I}, w) + 6.*G({-2/5 - I/5, -2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({-2/5 - I/5, -2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({-2/5 - I/5, -2/5 + I/5, (-1 + I*Sqrt(2))/3, -I}, w) - 6.*G({-2/5 - I/5, -2/5 + I/5, (-1 + I*Sqrt(2))/3, I}, w) - 2.*G({-2/5 - I/5, 0, -2/5 - I/5, -2/5 - I/5}, w) - 2.*G({-2/5 - I/5, 0, -2/5 - I/5, -2/5 + I/5}, w) + 2.*G({-2/5 - I/5, 0, -2/5 - I/5, -I}, w) + 2.*G({-2/5 - I/5, 0, -2/5 - I/5, I}, w) - 2.*G({-2/5 - I/5, 0, -2/5 + I/5, -2/5 - I/5}, w) - 2.*G({-2/5 - I/5, 0, -2/5 + I/5, -2/5 + I/5}, w) + 2.*G({-2/5 - I/5, 0, -2/5 + I/5, -I}, w) + 2.*G({-2/5 - I/5, 0, -2/5 + I/5, I}, w) + 2.*G({-2/5 - I/5, 0, -I, -2/5 - I/5}, w) + 2.*G({-2/5 - I/5, 0, -I, -2/5 + I/5}, w) - 2.*G({-2/5 - I/5, 0, -I, -I}, w) - 2.*G({-2/5 - I/5, 0, -I, I}, w) + 2.*G({-2/5 - I/5, 0, I, -2/5 - I/5}, w) + 2.*G({-2/5 - I/5, 0, I, -2/5 + I/5}, w) - 2.*G({-2/5 - I/5, 0, I, -I}, w) - 2.*G({-2/5 - I/5, 0, I, I}, w) - 2.*G({-2/5 - I/5, -I, -1, -2/5 - I/5}, w) - 2.*G({-2/5 - I/5, -I, -1, -2/5 + I/5}, w) + 2.*G({-2/5 - I/5, -I, -1, -I}, w) + 2.*G({-2/5 - I/5, -I, -1, I}, w) + 5.*G({-2/5 - I/5, -I, -2/5 - I/5, -2/5 - I/5}, w) + 5.*G({-2/5 - I/5, -I, -2/5 - I/5, -2/5 + I/5}, w) - 5.*G({-2/5 - I/5, -I, -2/5 - I/5, -I}, w) - 5.*G({-2/5 - I/5, -I, -2/5 - I/5, I}, w) + 5.*G({-2/5 - I/5, -I, -2/5 + I/5, -2/5 - I/5}, w) + 5.*G({-2/5 - I/5, -I, -2/5 + I/5, -2/5 + I/5}, w) - 5.*G({-2/5 - I/5, -I, -2/5 + I/5, -I}, w) - 5.*G({-2/5 - I/5, -I, -2/5 + I/5, I}, w) - 2.*G({-2/5 - I/5, -I, 0, -2/5 - I/5}, w) - 2.*G({-2/5 - I/5, -I, 0, -2/5 + I/5}, w) + 2.*G({-2/5 - I/5, -I, 0, -I}, w) + 2.*G({-2/5 - I/5, -I, 0, I}, w) + 3.*G({-2/5 - I/5, -I, -I, -2/5 - I/5}, w) + 3.*G({-2/5 - I/5, -I, -I, -2/5 + I/5}, w) - 3.*G({-2/5 - I/5, -I, -I, -I}, w) - 3.*G({-2/5 - I/5, -I, -I, I}, w) + 3.*G({-2/5 - I/5, -I, I, -2/5 - I/5}, w) + 3.*G({-2/5 - I/5, -I, I, -2/5 + I/5}, w) - 3.*G({-2/5 - I/5, -I, I, -I}, w) - 3.*G({-2/5 - I/5, -I, I, I}, w) - 6.*G({-2/5 - I/5, -I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({-2/5 - I/5, -I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({-2/5 - I/5, -I, (-1 - I*Sqrt(2))/3, -I}, w) + 6.*G({-2/5 - I/5, -I, (-1 - I*Sqrt(2))/3, I}, w) - 6.*G({-2/5 - I/5, -I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({-2/5 - I/5, -I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({-2/5 - I/5, -I, (-1 + I*Sqrt(2))/3, -I}, w) + 6.*G({-2/5 - I/5, -I, (-1 + I*Sqrt(2))/3, I}, w) - 2.*G({-2/5 - I/5, I, -1, -2/5 - I/5}, w) - 2.*G({-2/5 - I/5, I, -1, -2/5 + I/5}, w) + 2.*G({-2/5 - I/5, I, -1, -I}, w) + 2.*G({-2/5 - I/5, I, -1, I}, w) + 5.*G({-2/5 - I/5, I, -2/5 - I/5, -2/5 - I/5}, w) + 5.*G({-2/5 - I/5, I, -2/5 - I/5, -2/5 + I/5}, w) - 5.*G({-2/5 - I/5, I, -2/5 - I/5, -I}, w) - 5.*G({-2/5 - I/5, I, -2/5 - I/5, I}, w) + 5.*G({-2/5 - I/5, I, -2/5 + I/5, -2/5 - I/5}, w) + 5.*G({-2/5 - I/5, I, -2/5 + I/5, -2/5 + I/5}, w) - 5.*G({-2/5 - I/5, I, -2/5 + I/5, -I}, w) - 5.*G({-2/5 - I/5, I, -2/5 + I/5, I}, w) - 2.*G({-2/5 - I/5, I, 0, -2/5 - I/5}, w) - 2.*G({-2/5 - I/5, I, 0, -2/5 + I/5}, w) + 2.*G({-2/5 - I/5, I, 0, -I}, w) + 2.*G({-2/5 - I/5, I, 0, I}, w) + 3.*G({-2/5 - I/5, I, -I, -2/5 - I/5}, w) + 3.*G({-2/5 - I/5, I, -I, -2/5 + I/5}, w) - 3.*G({-2/5 - I/5, I, -I, -I}, w) - 3.*G({-2/5 - I/5, I, -I, I}, w) + 3.*G({-2/5 - I/5, I, I, -2/5 - I/5}, w) + 3.*G({-2/5 - I/5, I, I, -2/5 + I/5}, w) - 3.*G({-2/5 - I/5, I, I, -I}, w) - 3.*G({-2/5 - I/5, I, I, I}, w) - 6.*G({-2/5 - I/5, I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({-2/5 - I/5, I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({-2/5 - I/5, I, (-1 - I*Sqrt(2))/3, -I}, w) + 6.*G({-2/5 - I/5, I, (-1 - I*Sqrt(2))/3, I}, w) - 6.*G({-2/5 - I/5, I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({-2/5 - I/5, I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({-2/5 - I/5, I, (-1 + I*Sqrt(2))/3, -I}, w) + 6.*G({-2/5 - I/5, I, (-1 + I*Sqrt(2))/3, I}, w) - 2.*G({-2/5 + I/5, -1, -2/5 - I/5, -2/5 - I/5}, w) - 2.*G({-2/5 + I/5, -1, -2/5 - I/5, -2/5 + I/5}, w) + 2.*G({-2/5 + I/5, -1, -2/5 - I/5, -I}, w) + 2.*G({-2/5 + I/5, -1, -2/5 - I/5, I}, w) - 2.*G({-2/5 + I/5, -1, -2/5 + I/5, -2/5 - I/5}, w) - 2.*G({-2/5 + I/5, -1, -2/5 + I/5, -2/5 + I/5}, w) + 2.*G({-2/5 + I/5, -1, -2/5 + I/5, -I}, w) + 2.*G({-2/5 + I/5, -1, -2/5 + I/5, I}, w) + 2.*G({-2/5 + I/5, -1, -I, -2/5 - I/5}, w) + 2.*G({-2/5 + I/5, -1, -I, -2/5 + I/5}, w) - 2.*G({-2/5 + I/5, -1, -I, -I}, w) - 2.*G({-2/5 + I/5, -1, -I, I}, w) + 2.*G({-2/5 + I/5, -1, I, -2/5 - I/5}, w) + 2.*G({-2/5 + I/5, -1, I, -2/5 + I/5}, w) - 2.*G({-2/5 + I/5, -1, I, -I}, w) - 2.*G({-2/5 + I/5, -1, I, I}, w) + 2.*G({-2/5 + I/5, -2/5 - I/5, -1, -2/5 - I/5}, w) + 2.*G({-2/5 + I/5, -2/5 - I/5, -1, -2/5 + I/5}, w) - 2.*G({-2/5 + I/5, -2/5 - I/5, -1, -I}, w) - 2.*G({-2/5 + I/5, -2/5 - I/5, -1, I}, w) - 3.*G({-2/5 + I/5, -2/5 - I/5, -2/5 - I/5, -2/5 - I/5}, w) - 3.*G({-2/5 + I/5, -2/5 - I/5, -2/5 - I/5, -2/5 + I/5}, w) + 3.*G({-2/5 + I/5, -2/5 - I/5, -2/5 - I/5, -I}, w) + 3.*G({-2/5 + I/5, -2/5 - I/5, -2/5 - I/5, I}, w) - 3.*G({-2/5 + I/5, -2/5 - I/5, -2/5 + I/5, -2/5 - I/5}, w) - 3.*G({-2/5 + I/5, -2/5 - I/5, -2/5 + I/5, -2/5 + I/5}, w) + 3.*G({-2/5 + I/5, -2/5 - I/5, -2/5 + I/5, -I}, w) + 3.*G({-2/5 + I/5, -2/5 - I/5, -2/5 + I/5, I}, w) + 2.*G({-2/5 + I/5, -2/5 - I/5, 0, -2/5 - I/5}, w) + 2.*G({-2/5 + I/5, -2/5 - I/5, 0, -2/5 + I/5}, w) - 2.*G({-2/5 + I/5, -2/5 - I/5, 0, -I}, w) - 2.*G({-2/5 + I/5, -2/5 - I/5, 0, I}, w) - 5.*G({-2/5 + I/5, -2/5 - I/5, -I, -2/5 - I/5}, w) - 5.*G({-2/5 + I/5, -2/5 - I/5, -I, -2/5 + I/5}, w) + 5.*G({-2/5 + I/5, -2/5 - I/5, -I, -I}, w) + 5.*G({-2/5 + I/5, -2/5 - I/5, -I, I}, w) - 5.*G({-2/5 + I/5, -2/5 - I/5, I, -2/5 - I/5}, w) - 5.*G({-2/5 + I/5, -2/5 - I/5, I, -2/5 + I/5}, w) + 5.*G({-2/5 + I/5, -2/5 - I/5, I, -I}, w) + 5.*G({-2/5 + I/5, -2/5 - I/5, I, I}, w) + 6.*G({-2/5 + I/5, -2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({-2/5 + I/5, -2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({-2/5 + I/5, -2/5 - I/5, (-1 - I*Sqrt(2))/3, -I}, w) - 6.*G({-2/5 + I/5, -2/5 - I/5, (-1 - I*Sqrt(2))/3, I}, w) + 6.*G({-2/5 + I/5, -2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({-2/5 + I/5, -2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({-2/5 + I/5, -2/5 - I/5, (-1 + I*Sqrt(2))/3, -I}, w) - 6.*G({-2/5 + I/5, -2/5 - I/5, (-1 + I*Sqrt(2))/3, I}, w) + 2.*G({-2/5 + I/5, -2/5 + I/5, -1, -2/5 - I/5}, w) + 2.*G({-2/5 + I/5, -2/5 + I/5, -1, -2/5 + I/5}, w) - 2.*G({-2/5 + I/5, -2/5 + I/5, -1, -I}, w) - 2.*G({-2/5 + I/5, -2/5 + I/5, -1, I}, w) - 3.*G({-2/5 + I/5, -2/5 + I/5, -2/5 - I/5, -2/5 - I/5}, w) - 3.*G({-2/5 + I/5, -2/5 + I/5, -2/5 - I/5, -2/5 + I/5}, w) + 3.*G({-2/5 + I/5, -2/5 + I/5, -2/5 - I/5, -I}, w) + 3.*G({-2/5 + I/5, -2/5 + I/5, -2/5 - I/5, I}, w) - 3.*G({-2/5 + I/5, -2/5 + I/5, -2/5 + I/5, -2/5 - I/5}, w) - 3.*G({-2/5 + I/5, -2/5 + I/5, -2/5 + I/5, -2/5 + I/5}, w) + 3.*G({-2/5 + I/5, -2/5 + I/5, -2/5 + I/5, -I}, w) + 3.*G({-2/5 + I/5, -2/5 + I/5, -2/5 + I/5, I}, w) + 2.*G({-2/5 + I/5, -2/5 + I/5, 0, -2/5 - I/5}, w) + 2.*G({-2/5 + I/5, -2/5 + I/5, 0, -2/5 + I/5}, w) - 2.*G({-2/5 + I/5, -2/5 + I/5, 0, -I}, w) - 2.*G({-2/5 + I/5, -2/5 + I/5, 0, I}, w) - 5.*G({-2/5 + I/5, -2/5 + I/5, -I, -2/5 - I/5}, w) - 5.*G({-2/5 + I/5, -2/5 + I/5, -I, -2/5 + I/5}, w) + 5.*G({-2/5 + I/5, -2/5 + I/5, -I, -I}, w) + 5.*G({-2/5 + I/5, -2/5 + I/5, -I, I}, w) - 5.*G({-2/5 + I/5, -2/5 + I/5, I, -2/5 - I/5}, w) - 5.*G({-2/5 + I/5, -2/5 + I/5, I, -2/5 + I/5}, w) + 5.*G({-2/5 + I/5, -2/5 + I/5, I, -I}, w) + 5.*G({-2/5 + I/5, -2/5 + I/5, I, I}, w) + 6.*G({-2/5 + I/5, -2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({-2/5 + I/5, -2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({-2/5 + I/5, -2/5 + I/5, (-1 - I*Sqrt(2))/3, -I}, w) - 6.*G({-2/5 + I/5, -2/5 + I/5, (-1 - I*Sqrt(2))/3, I}, w) + 6.*G({-2/5 + I/5, -2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({-2/5 + I/5, -2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({-2/5 + I/5, -2/5 + I/5, (-1 + I*Sqrt(2))/3, -I}, w) - 6.*G({-2/5 + I/5, -2/5 + I/5, (-1 + I*Sqrt(2))/3, I}, w) - 2.*G({-2/5 + I/5, 0, -2/5 - I/5, -2/5 - I/5}, w) - 2.*G({-2/5 + I/5, 0, -2/5 - I/5, -2/5 + I/5}, w) + 2.*G({-2/5 + I/5, 0, -2/5 - I/5, -I}, w) + 2.*G({-2/5 + I/5, 0, -2/5 - I/5, I}, w) - 2.*G({-2/5 + I/5, 0, -2/5 + I/5, -2/5 - I/5}, w) - 2.*G({-2/5 + I/5, 0, -2/5 + I/5, -2/5 + I/5}, w) + 2.*G({-2/5 + I/5, 0, -2/5 + I/5, -I}, w) + 2.*G({-2/5 + I/5, 0, -2/5 + I/5, I}, w) + 2.*G({-2/5 + I/5, 0, -I, -2/5 - I/5}, w) + 2.*G({-2/5 + I/5, 0, -I, -2/5 + I/5}, w) - 2.*G({-2/5 + I/5, 0, -I, -I}, w) - 2.*G({-2/5 + I/5, 0, -I, I}, w) + 2.*G({-2/5 + I/5, 0, I, -2/5 - I/5}, w) + 2.*G({-2/5 + I/5, 0, I, -2/5 + I/5}, w) - 2.*G({-2/5 + I/5, 0, I, -I}, w) - 2.*G({-2/5 + I/5, 0, I, I}, w) - 2.*G({-2/5 + I/5, -I, -1, -2/5 - I/5}, w) - 2.*G({-2/5 + I/5, -I, -1, -2/5 + I/5}, w) + 2.*G({-2/5 + I/5, -I, -1, -I}, w) + 2.*G({-2/5 + I/5, -I, -1, I}, w) + 5.*G({-2/5 + I/5, -I, -2/5 - I/5, -2/5 - I/5}, w) + 5.*G({-2/5 + I/5, -I, -2/5 - I/5, -2/5 + I/5}, w) - 5.*G({-2/5 + I/5, -I, -2/5 - I/5, -I}, w) - 5.*G({-2/5 + I/5, -I, -2/5 - I/5, I}, w) + 5.*G({-2/5 + I/5, -I, -2/5 + I/5, -2/5 - I/5}, w) + 5.*G({-2/5 + I/5, -I, -2/5 + I/5, -2/5 + I/5}, w) - 5.*G({-2/5 + I/5, -I, -2/5 + I/5, -I}, w) - 5.*G({-2/5 + I/5, -I, -2/5 + I/5, I}, w) - 2.*G({-2/5 + I/5, -I, 0, -2/5 - I/5}, w) - 2.*G({-2/5 + I/5, -I, 0, -2/5 + I/5}, w) + 2.*G({-2/5 + I/5, -I, 0, -I}, w) + 2.*G({-2/5 + I/5, -I, 0, I}, w) + 3.*G({-2/5 + I/5, -I, -I, -2/5 - I/5}, w) + 3.*G({-2/5 + I/5, -I, -I, -2/5 + I/5}, w) - 3.*G({-2/5 + I/5, -I, -I, -I}, w) - 3.*G({-2/5 + I/5, -I, -I, I}, w) + 3.*G({-2/5 + I/5, -I, I, -2/5 - I/5}, w) + 3.*G({-2/5 + I/5, -I, I, -2/5 + I/5}, w) - 3.*G({-2/5 + I/5, -I, I, -I}, w) - 3.*G({-2/5 + I/5, -I, I, I}, w) - 6.*G({-2/5 + I/5, -I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({-2/5 + I/5, -I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({-2/5 + I/5, -I, (-1 - I*Sqrt(2))/3, -I}, w) + 6.*G({-2/5 + I/5, -I, (-1 - I*Sqrt(2))/3, I}, w) - 6.*G({-2/5 + I/5, -I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({-2/5 + I/5, -I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({-2/5 + I/5, -I, (-1 + I*Sqrt(2))/3, -I}, w) + 6.*G({-2/5 + I/5, -I, (-1 + I*Sqrt(2))/3, I}, w) - 2.*G({-2/5 + I/5, I, -1, -2/5 - I/5}, w) - 2.*G({-2/5 + I/5, I, -1, -2/5 + I/5}, w) + 2.*G({-2/5 + I/5, I, -1, -I}, w) + 2.*G({-2/5 + I/5, I, -1, I}, w) + 5.*G({-2/5 + I/5, I, -2/5 - I/5, -2/5 - I/5}, w) + 5.*G({-2/5 + I/5, I, -2/5 - I/5, -2/5 + I/5}, w) - 5.*G({-2/5 + I/5, I, -2/5 - I/5, -I}, w) - 5.*G({-2/5 + I/5, I, -2/5 - I/5, I}, w) + 5.*G({-2/5 + I/5, I, -2/5 + I/5, -2/5 - I/5}, w) + 5.*G({-2/5 + I/5, I, -2/5 + I/5, -2/5 + I/5}, w) - 5.*G({-2/5 + I/5, I, -2/5 + I/5, -I}, w) - 5.*G({-2/5 + I/5, I, -2/5 + I/5, I}, w) - 2.*G({-2/5 + I/5, I, 0, -2/5 - I/5}, w) - 2.*G({-2/5 + I/5, I, 0, -2/5 + I/5}, w) + 2.*G({-2/5 + I/5, I, 0, -I}, w) + 2.*G({-2/5 + I/5, I, 0, I}, w) + 3.*G({-2/5 + I/5, I, -I, -2/5 - I/5}, w) + 3.*G({-2/5 + I/5, I, -I, -2/5 + I/5}, w) - 3.*G({-2/5 + I/5, I, -I, -I}, w) - 3.*G({-2/5 + I/5, I, -I, I}, w) + 3.*G({-2/5 + I/5, I, I, -2/5 - I/5}, w) + 3.*G({-2/5 + I/5, I, I, -2/5 + I/5}, w) - 3.*G({-2/5 + I/5, I, I, -I}, w) - 3.*G({-2/5 + I/5, I, I, I}, w) - 6.*G({-2/5 + I/5, I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({-2/5 + I/5, I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({-2/5 + I/5, I, (-1 - I*Sqrt(2))/3, -I}, w) + 6.*G({-2/5 + I/5, I, (-1 - I*Sqrt(2))/3, I}, w) - 6.*G({-2/5 + I/5, I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({-2/5 + I/5, I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({-2/5 + I/5, I, (-1 + I*Sqrt(2))/3, -I}, w) + 6.*G({-2/5 + I/5, I, (-1 + I*Sqrt(2))/3, I}, w) + 4.*G({0, -1, -2/5 - I/5, -2/5 - I/5}, w) + 4.*G({0, -1, -2/5 - I/5, -2/5 + I/5}, w) - 4.*G({0, -1, -2/5 - I/5, -I}, w) - 4.*G({0, -1, -2/5 - I/5, I}, w) + 4.*G({0, -1, -2/5 + I/5, -2/5 - I/5}, w) + 4.*G({0, -1, -2/5 + I/5, -2/5 + I/5}, w) - 4.*G({0, -1, -2/5 + I/5, -I}, w) - 4.*G({0, -1, -2/5 + I/5, I}, w) - 4.*G({0, -1, -I, -2/5 - I/5}, w) - 4.*G({0, -1, -I, -2/5 + I/5}, w) + 4.*G({0, -1, -I, -I}, w) + 4.*G({0, -1, -I, I}, w) - 4.*G({0, -1, I, -2/5 - I/5}, w) - 4.*G({0, -1, I, -2/5 + I/5}, w) + 4.*G({0, -1, I, -I}, w) + 4.*G({0, -1, I, I}, w) - 4.*G({0, -2/5 - I/5, -1, -2/5 - I/5}, w) - 4.*G({0, -2/5 - I/5, -1, -2/5 + I/5}, w) + 4.*G({0, -2/5 - I/5, -1, -I}, w) + 4.*G({0, -2/5 - I/5, -1, I}, w) + 6.*G({0, -2/5 - I/5, -2/5 - I/5, -2/5 - I/5}, w) + 6.*G({0, -2/5 - I/5, -2/5 - I/5, -2/5 + I/5}, w) - 6.*G({0, -2/5 - I/5, -2/5 - I/5, -I}, w) - 6.*G({0, -2/5 - I/5, -2/5 - I/5, I}, w) + 6.*G({0, -2/5 - I/5, -2/5 + I/5, -2/5 - I/5}, w) + 6.*G({0, -2/5 - I/5, -2/5 + I/5, -2/5 + I/5}, w) - 6.*G({0, -2/5 - I/5, -2/5 + I/5, -I}, w) - 6.*G({0, -2/5 - I/5, -2/5 + I/5, I}, w) - 4.*G({0, -2/5 - I/5, 0, -2/5 - I/5}, w) - 4.*G({0, -2/5 - I/5, 0, -2/5 + I/5}, w) + 4.*G({0, -2/5 - I/5, 0, -I}, w) + 4.*G({0, -2/5 - I/5, 0, I}, w) + 10.*G({0, -2/5 - I/5, -I, -2/5 - I/5}, w) + 10.*G({0, -2/5 - I/5, -I, -2/5 + I/5}, w) - 10.*G({0, -2/5 - I/5, -I, -I}, w) - 10.*G({0, -2/5 - I/5, -I, I}, w) + 10.*G({0, -2/5 - I/5, I, -2/5 - I/5}, w) + 10.*G({0, -2/5 - I/5, I, -2/5 + I/5}, w) - 10.*G({0, -2/5 - I/5, I, -I}, w) - 10.*G({0, -2/5 - I/5, I, I}, w) - 12.*G({0, -2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 12.*G({0, -2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 12.*G({0, -2/5 - I/5, (-1 - I*Sqrt(2))/3, -I}, w) + 12.*G({0, -2/5 - I/5, (-1 - I*Sqrt(2))/3, I}, w) - 12.*G({0, -2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 12.*G({0, -2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 12.*G({0, -2/5 - I/5, (-1 + I*Sqrt(2))/3, -I}, w) + 12.*G({0, -2/5 - I/5, (-1 + I*Sqrt(2))/3, I}, w) - 4.*G({0, -2/5 + I/5, -1, -2/5 - I/5}, w) - 4.*G({0, -2/5 + I/5, -1, -2/5 + I/5}, w) + 4.*G({0, -2/5 + I/5, -1, -I}, w) + 4.*G({0, -2/5 + I/5, -1, I}, w) + 6.*G({0, -2/5 + I/5, -2/5 - I/5, -2/5 - I/5}, w) + 6.*G({0, -2/5 + I/5, -2/5 - I/5, -2/5 + I/5}, w) - 6.*G({0, -2/5 + I/5, -2/5 - I/5, -I}, w) - 6.*G({0, -2/5 + I/5, -2/5 - I/5, I}, w) + 6.*G({0, -2/5 + I/5, -2/5 + I/5, -2/5 - I/5}, w) + 6.*G({0, -2/5 + I/5, -2/5 + I/5, -2/5 + I/5}, w) - 6.*G({0, -2/5 + I/5, -2/5 + I/5, -I}, w) - 6.*G({0, -2/5 + I/5, -2/5 + I/5, I}, w) - 4.*G({0, -2/5 + I/5, 0, -2/5 - I/5}, w) - 4.*G({0, -2/5 + I/5, 0, -2/5 + I/5}, w) + 4.*G({0, -2/5 + I/5, 0, -I}, w) + 4.*G({0, -2/5 + I/5, 0, I}, w) + 10.*G({0, -2/5 + I/5, -I, -2/5 - I/5}, w) + 10.*G({0, -2/5 + I/5, -I, -2/5 + I/5}, w) - 10.*G({0, -2/5 + I/5, -I, -I}, w) - 10.*G({0, -2/5 + I/5, -I, I}, w) + 10.*G({0, -2/5 + I/5, I, -2/5 - I/5}, w) + 10.*G({0, -2/5 + I/5, I, -2/5 + I/5}, w) - 10.*G({0, -2/5 + I/5, I, -I}, w) - 10.*G({0, -2/5 + I/5, I, I}, w) - 12.*G({0, -2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 12.*G({0, -2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 12.*G({0, -2/5 + I/5, (-1 - I*Sqrt(2))/3, -I}, w) + 12.*G({0, -2/5 + I/5, (-1 - I*Sqrt(2))/3, I}, w) - 12.*G({0, -2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 12.*G({0, -2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 12.*G({0, -2/5 + I/5, (-1 + I*Sqrt(2))/3, -I}, w) + 12.*G({0, -2/5 + I/5, (-1 + I*Sqrt(2))/3, I}, w) + 4.*G({0, 0, -2/5 - I/5, -2/5 - I/5}, w) + 4.*G({0, 0, -2/5 - I/5, -2/5 + I/5}, w) - 4.*G({0, 0, -2/5 - I/5, -I}, w) - 4.*G({0, 0, -2/5 - I/5, I}, w) + 4.*G({0, 0, -2/5 + I/5, -2/5 - I/5}, w) + 4.*G({0, 0, -2/5 + I/5, -2/5 + I/5}, w) - 4.*G({0, 0, -2/5 + I/5, -I}, w) - 4.*G({0, 0, -2/5 + I/5, I}, w) - 4.*G({0, 0, -I, -2/5 - I/5}, w) - 4.*G({0, 0, -I, -2/5 + I/5}, w) + 4.*G({0, 0, -I, -I}, w) + 4.*G({0, 0, -I, I}, w) - 4.*G({0, 0, I, -2/5 - I/5}, w) - 4.*G({0, 0, I, -2/5 + I/5}, w) + 4.*G({0, 0, I, -I}, w) + 4.*G({0, 0, I, I}, w) + 12.*G({0, 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({0, 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({0, 0, -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({0, 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({0, 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({0, 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({0, 0, -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({0, 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({0, 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({0, 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({0, 0, w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({0, 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({0, 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({0, 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({0, 0, -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({0, 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({0, -I, -1, -2/5 - I/5}, w) + 4.*G({0, -I, -1, -2/5 + I/5}, w) - 4.*G({0, -I, -1, -I}, w) - 4.*G({0, -I, -1, I}, w) - 10.*G({0, -I, -2/5 - I/5, -2/5 - I/5}, w) - 10.*G({0, -I, -2/5 - I/5, -2/5 + I/5}, w) + 10.*G({0, -I, -2/5 - I/5, -I}, w) + 10.*G({0, -I, -2/5 - I/5, I}, w) - 10.*G({0, -I, -2/5 + I/5, -2/5 - I/5}, w) - 10.*G({0, -I, -2/5 + I/5, -2/5 + I/5}, w) + 10.*G({0, -I, -2/5 + I/5, -I}, w) + 10.*G({0, -I, -2/5 + I/5, I}, w) + 4.*G({0, -I, 0, -2/5 - I/5}, w) + 4.*G({0, -I, 0, -2/5 + I/5}, w) - 4.*G({0, -I, 0, -I}, w) - 4.*G({0, -I, 0, I}, w) - 6.*G({0, -I, -I, -2/5 - I/5}, w) - 6.*G({0, -I, -I, -2/5 + I/5}, w) + 6.*G({0, -I, -I, -I}, w) + 6.*G({0, -I, -I, I}, w) - 6.*G({0, -I, I, -2/5 - I/5}, w) - 6.*G({0, -I, I, -2/5 + I/5}, w) + 6.*G({0, -I, I, -I}, w) + 6.*G({0, -I, I, I}, w) + 12.*G({0, -I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 12.*G({0, -I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 12.*G({0, -I, (-1 - I*Sqrt(2))/3, -I}, w) - 12.*G({0, -I, (-1 - I*Sqrt(2))/3, I}, w) + 12.*G({0, -I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 12.*G({0, -I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 12.*G({0, -I, (-1 + I*Sqrt(2))/3, -I}, w) - 12.*G({0, -I, (-1 + I*Sqrt(2))/3, I}, w) + 4.*G({0, I, -1, -2/5 - I/5}, w) + 4.*G({0, I, -1, -2/5 + I/5}, w) - 4.*G({0, I, -1, -I}, w) - 4.*G({0, I, -1, I}, w) - 10.*G({0, I, -2/5 - I/5, -2/5 - I/5}, w) - 10.*G({0, I, -2/5 - I/5, -2/5 + I/5}, w) + 10.*G({0, I, -2/5 - I/5, -I}, w) + 10.*G({0, I, -2/5 - I/5, I}, w) - 10.*G({0, I, -2/5 + I/5, -2/5 - I/5}, w) - 10.*G({0, I, -2/5 + I/5, -2/5 + I/5}, w) + 10.*G({0, I, -2/5 + I/5, -I}, w) + 10.*G({0, I, -2/5 + I/5, I}, w) + 4.*G({0, I, 0, -2/5 - I/5}, w) + 4.*G({0, I, 0, -2/5 + I/5}, w) - 4.*G({0, I, 0, -I}, w) - 4.*G({0, I, 0, I}, w) - 6.*G({0, I, -I, -2/5 - I/5}, w) - 6.*G({0, I, -I, -2/5 + I/5}, w) + 6.*G({0, I, -I, -I}, w) + 6.*G({0, I, -I, I}, w) - 6.*G({0, I, I, -2/5 - I/5}, w) - 6.*G({0, I, I, -2/5 + I/5}, w) + 6.*G({0, I, I, -I}, w) + 6.*G({0, I, I, I}, w) + 12.*G({0, I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 12.*G({0, I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 12.*G({0, I, (-1 - I*Sqrt(2))/3, -I}, w) - 12.*G({0, I, (-1 - I*Sqrt(2))/3, I}, w) + 12.*G({0, I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 12.*G({0, I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 12.*G({0, I, (-1 + I*Sqrt(2))/3, -I}, w) - 12.*G({0, I, (-1 + I*Sqrt(2))/3, I}, w) + 12.*G({0, -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({0, -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({0, -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({0, -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({0, -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({0, -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({0, -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({0, -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({0, -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({0, -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({0, -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({0, -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({0, -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({0, -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({0, -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({0, -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({0, -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({0, -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 8.*G({0, -(w^2/(-1 + 2*w + w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 8.*G({0, -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({0, -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({0, -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 8.*G({0, -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 8.*G({0, -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({0, -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({0, -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({0, -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({0, -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 24.*G({0, -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({0, -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 24.*G({0, -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 24.*G({0, -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 24.*G({0, -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({0, -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 24.*G({0, -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 24.*G({0, -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 8.*G({0, -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 8.*G({0, -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({0, -(w^2/(1 + 2*w + 3*w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({0, -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 8.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 8.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({0, -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({0, -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({0, -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({0, -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 24.*G({0, -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 24.*G({0, -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 24.*G({0, -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 24.*G({0, -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 24.*G({0, -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 24.*G({0, -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 24.*G({0, -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 24.*G({0, -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 8.*G({0, w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 8.*G({0, w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({0, w^2/(1 + 2*w + 3*w^2), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({0, w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 8.*G({0, w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 8.*G({0, w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({0, w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({0, w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({0, w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({0, w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({0, w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({0, w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 24.*G({0, w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 24.*G({0, w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 24.*G({0, w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 24.*G({0, w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 24.*G({0, w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 24.*G({0, w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 24.*G({0, w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 24.*G({0, w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({0, -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({0, -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 8.*G({0, -(w^2/(1 + 6*w + 7*w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 8.*G({0, -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 8.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 8.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({0, -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({0, -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({0, -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({0, -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 24.*G({0, -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({0, -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 24.*G({0, -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 24.*G({0, -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 24.*G({0, -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({0, -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 24.*G({0, -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 24.*G({0, -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 4.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 4.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 4.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 4.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-I, -1, -2/5 - I/5, -2/5 - I/5}, w) - 2.*G({-I, -1, -2/5 - I/5, -2/5 + I/5}, w) + 2.*G({-I, -1, -2/5 - I/5, -I}, w) + 2.*G({-I, -1, -2/5 - I/5, I}, w) - 2.*G({-I, -1, -2/5 + I/5, -2/5 - I/5}, w) - 2.*G({-I, -1, -2/5 + I/5, -2/5 + I/5}, w) + 2.*G({-I, -1, -2/5 + I/5, -I}, w) + 2.*G({-I, -1, -2/5 + I/5, I}, w) + 2.*G({-I, -1, -I, -2/5 - I/5}, w) + 2.*G({-I, -1, -I, -2/5 + I/5}, w) - 2.*G({-I, -1, -I, -I}, w) - 2.*G({-I, -1, -I, I}, w) + 2.*G({-I, -1, I, -2/5 - I/5}, w) + 2.*G({-I, -1, I, -2/5 + I/5}, w) - 2.*G({-I, -1, I, -I}, w) - 2.*G({-I, -1, I, I}, w) + 2.*G({-I, -2/5 - I/5, -1, -2/5 - I/5}, w) + 2.*G({-I, -2/5 - I/5, -1, -2/5 + I/5}, w) - 2.*G({-I, -2/5 - I/5, -1, -I}, w) - 2.*G({-I, -2/5 - I/5, -1, I}, w) - 3.*G({-I, -2/5 - I/5, -2/5 - I/5, -2/5 - I/5}, w) - 3.*G({-I, -2/5 - I/5, -2/5 - I/5, -2/5 + I/5}, w) + 3.*G({-I, -2/5 - I/5, -2/5 - I/5, -I}, w) + 3.*G({-I, -2/5 - I/5, -2/5 - I/5, I}, w) - 3.*G({-I, -2/5 - I/5, -2/5 + I/5, -2/5 - I/5}, w) - 3.*G({-I, -2/5 - I/5, -2/5 + I/5, -2/5 + I/5}, w) + 3.*G({-I, -2/5 - I/5, -2/5 + I/5, -I}, w) + 3.*G({-I, -2/5 - I/5, -2/5 + I/5, I}, w) + 2.*G({-I, -2/5 - I/5, 0, -2/5 - I/5}, w) + 2.*G({-I, -2/5 - I/5, 0, -2/5 + I/5}, w) - 2.*G({-I, -2/5 - I/5, 0, -I}, w) - 2.*G({-I, -2/5 - I/5, 0, I}, w) - 5.*G({-I, -2/5 - I/5, -I, -2/5 - I/5}, w) - 5.*G({-I, -2/5 - I/5, -I, -2/5 + I/5}, w) + 5.*G({-I, -2/5 - I/5, -I, -I}, w) + 5.*G({-I, -2/5 - I/5, -I, I}, w) - 5.*G({-I, -2/5 - I/5, I, -2/5 - I/5}, w) - 5.*G({-I, -2/5 - I/5, I, -2/5 + I/5}, w) + 5.*G({-I, -2/5 - I/5, I, -I}, w) + 5.*G({-I, -2/5 - I/5, I, I}, w) + 6.*G({-I, -2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({-I, -2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({-I, -2/5 - I/5, (-1 - I*Sqrt(2))/3, -I}, w) - 6.*G({-I, -2/5 - I/5, (-1 - I*Sqrt(2))/3, I}, w) + 6.*G({-I, -2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({-I, -2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({-I, -2/5 - I/5, (-1 + I*Sqrt(2))/3, -I}, w) - 6.*G({-I, -2/5 - I/5, (-1 + I*Sqrt(2))/3, I}, w) + 2.*G({-I, -2/5 + I/5, -1, -2/5 - I/5}, w) + 2.*G({-I, -2/5 + I/5, -1, -2/5 + I/5}, w) - 2.*G({-I, -2/5 + I/5, -1, -I}, w) - 2.*G({-I, -2/5 + I/5, -1, I}, w) - 3.*G({-I, -2/5 + I/5, -2/5 - I/5, -2/5 - I/5}, w) - 3.*G({-I, -2/5 + I/5, -2/5 - I/5, -2/5 + I/5}, w) + 3.*G({-I, -2/5 + I/5, -2/5 - I/5, -I}, w) + 3.*G({-I, -2/5 + I/5, -2/5 - I/5, I}, w) - 3.*G({-I, -2/5 + I/5, -2/5 + I/5, -2/5 - I/5}, w) - 3.*G({-I, -2/5 + I/5, -2/5 + I/5, -2/5 + I/5}, w) + 3.*G({-I, -2/5 + I/5, -2/5 + I/5, -I}, w) + 3.*G({-I, -2/5 + I/5, -2/5 + I/5, I}, w) + 2.*G({-I, -2/5 + I/5, 0, -2/5 - I/5}, w) + 2.*G({-I, -2/5 + I/5, 0, -2/5 + I/5}, w) - 2.*G({-I, -2/5 + I/5, 0, -I}, w) - 2.*G({-I, -2/5 + I/5, 0, I}, w) - 5.*G({-I, -2/5 + I/5, -I, -2/5 - I/5}, w) - 5.*G({-I, -2/5 + I/5, -I, -2/5 + I/5}, w) + 5.*G({-I, -2/5 + I/5, -I, -I}, w) + 5.*G({-I, -2/5 + I/5, -I, I}, w) - 5.*G({-I, -2/5 + I/5, I, -2/5 - I/5}, w) - 5.*G({-I, -2/5 + I/5, I, -2/5 + I/5}, w) + 5.*G({-I, -2/5 + I/5, I, -I}, w) + 5.*G({-I, -2/5 + I/5, I, I}, w) + 6.*G({-I, -2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({-I, -2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({-I, -2/5 + I/5, (-1 - I*Sqrt(2))/3, -I}, w) - 6.*G({-I, -2/5 + I/5, (-1 - I*Sqrt(2))/3, I}, w) + 6.*G({-I, -2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({-I, -2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({-I, -2/5 + I/5, (-1 + I*Sqrt(2))/3, -I}, w) - 6.*G({-I, -2/5 + I/5, (-1 + I*Sqrt(2))/3, I}, w) - 2.*G({-I, 0, -2/5 - I/5, -2/5 - I/5}, w) - 2.*G({-I, 0, -2/5 - I/5, -2/5 + I/5}, w) + 2.*G({-I, 0, -2/5 - I/5, -I}, w) + 2.*G({-I, 0, -2/5 - I/5, I}, w) - 2.*G({-I, 0, -2/5 + I/5, -2/5 - I/5}, w) - 2.*G({-I, 0, -2/5 + I/5, -2/5 + I/5}, w) + 2.*G({-I, 0, -2/5 + I/5, -I}, w) + 2.*G({-I, 0, -2/5 + I/5, I}, w) + 2.*G({-I, 0, -I, -2/5 - I/5}, w) + 2.*G({-I, 0, -I, -2/5 + I/5}, w) - 2.*G({-I, 0, -I, -I}, w) - 2.*G({-I, 0, -I, I}, w) + 2.*G({-I, 0, I, -2/5 - I/5}, w) + 2.*G({-I, 0, I, -2/5 + I/5}, w) - 2.*G({-I, 0, I, -I}, w) - 2.*G({-I, 0, I, I}, w) - 2.*G({-I, -I, -1, -2/5 - I/5}, w) - 2.*G({-I, -I, -1, -2/5 + I/5}, w) + 2.*G({-I, -I, -1, -I}, w) + 2.*G({-I, -I, -1, I}, w) + 5.*G({-I, -I, -2/5 - I/5, -2/5 - I/5}, w) + 5.*G({-I, -I, -2/5 - I/5, -2/5 + I/5}, w) - 5.*G({-I, -I, -2/5 - I/5, -I}, w) - 5.*G({-I, -I, -2/5 - I/5, I}, w) + 5.*G({-I, -I, -2/5 + I/5, -2/5 - I/5}, w) + 5.*G({-I, -I, -2/5 + I/5, -2/5 + I/5}, w) - 5.*G({-I, -I, -2/5 + I/5, -I}, w) - 5.*G({-I, -I, -2/5 + I/5, I}, w) - 2.*G({-I, -I, 0, -2/5 - I/5}, w) - 2.*G({-I, -I, 0, -2/5 + I/5}, w) + 2.*G({-I, -I, 0, -I}, w) + 2.*G({-I, -I, 0, I}, w) + 3.*G({-I, -I, -I, -2/5 - I/5}, w) + 3.*G({-I, -I, -I, -2/5 + I/5}, w) - 3.*G({-I, -I, -I, -I}, w) - 3.*G({-I, -I, -I, I}, w) + 3.*G({-I, -I, I, -2/5 - I/5}, w) + 3.*G({-I, -I, I, -2/5 + I/5}, w) - 3.*G({-I, -I, I, -I}, w) - 3.*G({-I, -I, I, I}, w) - 6.*G({-I, -I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({-I, -I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({-I, -I, (-1 - I*Sqrt(2))/3, -I}, w) + 6.*G({-I, -I, (-1 - I*Sqrt(2))/3, I}, w) - 6.*G({-I, -I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({-I, -I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({-I, -I, (-1 + I*Sqrt(2))/3, -I}, w) + 6.*G({-I, -I, (-1 + I*Sqrt(2))/3, I}, w) - 2.*G({-I, I, -1, -2/5 - I/5}, w) - 2.*G({-I, I, -1, -2/5 + I/5}, w) + 2.*G({-I, I, -1, -I}, w) + 2.*G({-I, I, -1, I}, w) + 5.*G({-I, I, -2/5 - I/5, -2/5 - I/5}, w) + 5.*G({-I, I, -2/5 - I/5, -2/5 + I/5}, w) - 5.*G({-I, I, -2/5 - I/5, -I}, w) - 5.*G({-I, I, -2/5 - I/5, I}, w) + 5.*G({-I, I, -2/5 + I/5, -2/5 - I/5}, w) + 5.*G({-I, I, -2/5 + I/5, -2/5 + I/5}, w) - 5.*G({-I, I, -2/5 + I/5, -I}, w) - 5.*G({-I, I, -2/5 + I/5, I}, w) - 2.*G({-I, I, 0, -2/5 - I/5}, w) - 2.*G({-I, I, 0, -2/5 + I/5}, w) + 2.*G({-I, I, 0, -I}, w) + 2.*G({-I, I, 0, I}, w) + 3.*G({-I, I, -I, -2/5 - I/5}, w) + 3.*G({-I, I, -I, -2/5 + I/5}, w) - 3.*G({-I, I, -I, -I}, w) - 3.*G({-I, I, -I, I}, w) + 3.*G({-I, I, I, -2/5 - I/5}, w) + 3.*G({-I, I, I, -2/5 + I/5}, w) - 3.*G({-I, I, I, -I}, w) - 3.*G({-I, I, I, I}, w) - 6.*G({-I, I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({-I, I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({-I, I, (-1 - I*Sqrt(2))/3, -I}, w) + 6.*G({-I, I, (-1 - I*Sqrt(2))/3, I}, w) - 6.*G({-I, I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({-I, I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({-I, I, (-1 + I*Sqrt(2))/3, -I}, w) + 6.*G({-I, I, (-1 + I*Sqrt(2))/3, I}, w) - 2.*G({I, -1, -2/5 - I/5, -2/5 - I/5}, w) - 2.*G({I, -1, -2/5 - I/5, -2/5 + I/5}, w) + 2.*G({I, -1, -2/5 - I/5, -I}, w) + 2.*G({I, -1, -2/5 - I/5, I}, w) - 2.*G({I, -1, -2/5 + I/5, -2/5 - I/5}, w) - 2.*G({I, -1, -2/5 + I/5, -2/5 + I/5}, w) + 2.*G({I, -1, -2/5 + I/5, -I}, w) + 2.*G({I, -1, -2/5 + I/5, I}, w) + 2.*G({I, -1, -I, -2/5 - I/5}, w) + 2.*G({I, -1, -I, -2/5 + I/5}, w) - 2.*G({I, -1, -I, -I}, w) - 2.*G({I, -1, -I, I}, w) + 2.*G({I, -1, I, -2/5 - I/5}, w) + 2.*G({I, -1, I, -2/5 + I/5}, w) - 2.*G({I, -1, I, -I}, w) - 2.*G({I, -1, I, I}, w) + 2.*G({I, -2/5 - I/5, -1, -2/5 - I/5}, w) + 2.*G({I, -2/5 - I/5, -1, -2/5 + I/5}, w) - 2.*G({I, -2/5 - I/5, -1, -I}, w) - 2.*G({I, -2/5 - I/5, -1, I}, w) - 3.*G({I, -2/5 - I/5, -2/5 - I/5, -2/5 - I/5}, w) - 3.*G({I, -2/5 - I/5, -2/5 - I/5, -2/5 + I/5}, w) + 3.*G({I, -2/5 - I/5, -2/5 - I/5, -I}, w) + 3.*G({I, -2/5 - I/5, -2/5 - I/5, I}, w) - 3.*G({I, -2/5 - I/5, -2/5 + I/5, -2/5 - I/5}, w) - 3.*G({I, -2/5 - I/5, -2/5 + I/5, -2/5 + I/5}, w) + 3.*G({I, -2/5 - I/5, -2/5 + I/5, -I}, w) + 3.*G({I, -2/5 - I/5, -2/5 + I/5, I}, w) + 2.*G({I, -2/5 - I/5, 0, -2/5 - I/5}, w) + 2.*G({I, -2/5 - I/5, 0, -2/5 + I/5}, w) - 2.*G({I, -2/5 - I/5, 0, -I}, w) - 2.*G({I, -2/5 - I/5, 0, I}, w) - 5.*G({I, -2/5 - I/5, -I, -2/5 - I/5}, w) - 5.*G({I, -2/5 - I/5, -I, -2/5 + I/5}, w) + 5.*G({I, -2/5 - I/5, -I, -I}, w) + 5.*G({I, -2/5 - I/5, -I, I}, w) - 5.*G({I, -2/5 - I/5, I, -2/5 - I/5}, w) - 5.*G({I, -2/5 - I/5, I, -2/5 + I/5}, w) + 5.*G({I, -2/5 - I/5, I, -I}, w) + 5.*G({I, -2/5 - I/5, I, I}, w) + 6.*G({I, -2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({I, -2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({I, -2/5 - I/5, (-1 - I*Sqrt(2))/3, -I}, w) - 6.*G({I, -2/5 - I/5, (-1 - I*Sqrt(2))/3, I}, w) + 6.*G({I, -2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({I, -2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({I, -2/5 - I/5, (-1 + I*Sqrt(2))/3, -I}, w) - 6.*G({I, -2/5 - I/5, (-1 + I*Sqrt(2))/3, I}, w) + 2.*G({I, -2/5 + I/5, -1, -2/5 - I/5}, w) + 2.*G({I, -2/5 + I/5, -1, -2/5 + I/5}, w) - 2.*G({I, -2/5 + I/5, -1, -I}, w) - 2.*G({I, -2/5 + I/5, -1, I}, w) - 3.*G({I, -2/5 + I/5, -2/5 - I/5, -2/5 - I/5}, w) - 3.*G({I, -2/5 + I/5, -2/5 - I/5, -2/5 + I/5}, w) + 3.*G({I, -2/5 + I/5, -2/5 - I/5, -I}, w) + 3.*G({I, -2/5 + I/5, -2/5 - I/5, I}, w) - 3.*G({I, -2/5 + I/5, -2/5 + I/5, -2/5 - I/5}, w) - 3.*G({I, -2/5 + I/5, -2/5 + I/5, -2/5 + I/5}, w) + 3.*G({I, -2/5 + I/5, -2/5 + I/5, -I}, w) + 3.*G({I, -2/5 + I/5, -2/5 + I/5, I}, w) + 2.*G({I, -2/5 + I/5, 0, -2/5 - I/5}, w) + 2.*G({I, -2/5 + I/5, 0, -2/5 + I/5}, w) - 2.*G({I, -2/5 + I/5, 0, -I}, w) - 2.*G({I, -2/5 + I/5, 0, I}, w) - 5.*G({I, -2/5 + I/5, -I, -2/5 - I/5}, w) - 5.*G({I, -2/5 + I/5, -I, -2/5 + I/5}, w) + 5.*G({I, -2/5 + I/5, -I, -I}, w) + 5.*G({I, -2/5 + I/5, -I, I}, w) - 5.*G({I, -2/5 + I/5, I, -2/5 - I/5}, w) - 5.*G({I, -2/5 + I/5, I, -2/5 + I/5}, w) + 5.*G({I, -2/5 + I/5, I, -I}, w) + 5.*G({I, -2/5 + I/5, I, I}, w) + 6.*G({I, -2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({I, -2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({I, -2/5 + I/5, (-1 - I*Sqrt(2))/3, -I}, w) - 6.*G({I, -2/5 + I/5, (-1 - I*Sqrt(2))/3, I}, w) + 6.*G({I, -2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({I, -2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({I, -2/5 + I/5, (-1 + I*Sqrt(2))/3, -I}, w) - 6.*G({I, -2/5 + I/5, (-1 + I*Sqrt(2))/3, I}, w) - 2.*G({I, 0, -2/5 - I/5, -2/5 - I/5}, w) - 2.*G({I, 0, -2/5 - I/5, -2/5 + I/5}, w) + 2.*G({I, 0, -2/5 - I/5, -I}, w) + 2.*G({I, 0, -2/5 - I/5, I}, w) - 2.*G({I, 0, -2/5 + I/5, -2/5 - I/5}, w) - 2.*G({I, 0, -2/5 + I/5, -2/5 + I/5}, w) + 2.*G({I, 0, -2/5 + I/5, -I}, w) + 2.*G({I, 0, -2/5 + I/5, I}, w) + 2.*G({I, 0, -I, -2/5 - I/5}, w) + 2.*G({I, 0, -I, -2/5 + I/5}, w) - 2.*G({I, 0, -I, -I}, w) - 2.*G({I, 0, -I, I}, w) + 2.*G({I, 0, I, -2/5 - I/5}, w) + 2.*G({I, 0, I, -2/5 + I/5}, w) - 2.*G({I, 0, I, -I}, w) - 2.*G({I, 0, I, I}, w) - 2.*G({I, -I, -1, -2/5 - I/5}, w) - 2.*G({I, -I, -1, -2/5 + I/5}, w) + 2.*G({I, -I, -1, -I}, w) + 2.*G({I, -I, -1, I}, w) + 5.*G({I, -I, -2/5 - I/5, -2/5 - I/5}, w) + 5.*G({I, -I, -2/5 - I/5, -2/5 + I/5}, w) - 5.*G({I, -I, -2/5 - I/5, -I}, w) - 5.*G({I, -I, -2/5 - I/5, I}, w) + 5.*G({I, -I, -2/5 + I/5, -2/5 - I/5}, w) + 5.*G({I, -I, -2/5 + I/5, -2/5 + I/5}, w) - 5.*G({I, -I, -2/5 + I/5, -I}, w) - 5.*G({I, -I, -2/5 + I/5, I}, w) - 2.*G({I, -I, 0, -2/5 - I/5}, w) - 2.*G({I, -I, 0, -2/5 + I/5}, w) + 2.*G({I, -I, 0, -I}, w) + 2.*G({I, -I, 0, I}, w) + 3.*G({I, -I, -I, -2/5 - I/5}, w) + 3.*G({I, -I, -I, -2/5 + I/5}, w) - 3.*G({I, -I, -I, -I}, w) - 3.*G({I, -I, -I, I}, w) + 3.*G({I, -I, I, -2/5 - I/5}, w) + 3.*G({I, -I, I, -2/5 + I/5}, w) - 3.*G({I, -I, I, -I}, w) - 3.*G({I, -I, I, I}, w) - 6.*G({I, -I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({I, -I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({I, -I, (-1 - I*Sqrt(2))/3, -I}, w) + 6.*G({I, -I, (-1 - I*Sqrt(2))/3, I}, w) - 6.*G({I, -I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({I, -I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({I, -I, (-1 + I*Sqrt(2))/3, -I}, w) + 6.*G({I, -I, (-1 + I*Sqrt(2))/3, I}, w) - 2.*G({I, I, -1, -2/5 - I/5}, w) - 2.*G({I, I, -1, -2/5 + I/5}, w) + 2.*G({I, I, -1, -I}, w) + 2.*G({I, I, -1, I}, w) + 5.*G({I, I, -2/5 - I/5, -2/5 - I/5}, w) + 5.*G({I, I, -2/5 - I/5, -2/5 + I/5}, w) - 5.*G({I, I, -2/5 - I/5, -I}, w) - 5.*G({I, I, -2/5 - I/5, I}, w) + 5.*G({I, I, -2/5 + I/5, -2/5 - I/5}, w) + 5.*G({I, I, -2/5 + I/5, -2/5 + I/5}, w) - 5.*G({I, I, -2/5 + I/5, -I}, w) - 5.*G({I, I, -2/5 + I/5, I}, w) - 2.*G({I, I, 0, -2/5 - I/5}, w) - 2.*G({I, I, 0, -2/5 + I/5}, w) + 2.*G({I, I, 0, -I}, w) + 2.*G({I, I, 0, I}, w) + 3.*G({I, I, -I, -2/5 - I/5}, w) + 3.*G({I, I, -I, -2/5 + I/5}, w) - 3.*G({I, I, -I, -I}, w) - 3.*G({I, I, -I, I}, w) + 3.*G({I, I, I, -2/5 - I/5}, w) + 3.*G({I, I, I, -2/5 + I/5}, w) - 3.*G({I, I, I, -I}, w) - 3.*G({I, I, I, I}, w) - 6.*G({I, I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({I, I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({I, I, (-1 - I*Sqrt(2))/3, -I}, w) + 6.*G({I, I, (-1 - I*Sqrt(2))/3, I}, w) - 6.*G({I, I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({I, I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({I, I, (-1 + I*Sqrt(2))/3, -I}, w) + 6.*G({I, I, (-1 + I*Sqrt(2))/3, I}, w) + 12.*G({-w/(2*(1 + w)), 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({-w/(2*(1 + w)), 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({-w/(2*(1 + w)), 0, -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({-w/(2*(1 + w)), 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({-w/(2*(1 + w)), 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({-w/(2*(1 + w)), 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({-w/(2*(1 + w)), 0, -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({-w/(2*(1 + w)), 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({-w/(2*(1 + w)), 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({-w/(2*(1 + w)), 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({-w/(2*(1 + w)), 0, w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({-w/(2*(1 + w)), 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({-w/(2*(1 + w)), 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({-w/(2*(1 + w)), 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({-w/(2*(1 + w)), 0, -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({-w/(2*(1 + w)), 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 8.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 8.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 8.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 8.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 24.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 24.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 24.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 24.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 24.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 24.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 8.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 8.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 8.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 8.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 24.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 24.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 24.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 24.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 24.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 24.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 24.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 24.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 8.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 8.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 8.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 8.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 24.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 24.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 24.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 24.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 24.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 24.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 24.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 24.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 8.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 8.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 8.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 8.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 24.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 24.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 24.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 24.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 24.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 24.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 4.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 4.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 4.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 4.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-(w^2/(-1 + 2*w + w^2)), 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-(w^2/(-1 + 2*w + w^2)), 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-(w^2/(-1 + 2*w + w^2)), 0, w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-(w^2/(-1 + 2*w + w^2)), 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-(w^2/(1 + 2*w + 3*w^2)), 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-(w^2/(1 + 2*w + 3*w^2)), 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-(w^2/(1 + 2*w + 3*w^2)), 0, w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-(w^2/(1 + 2*w + 3*w^2)), 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({w^2/(1 + 2*w + 3*w^2), 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({w^2/(1 + 2*w + 3*w^2), 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({w^2/(1 + 2*w + 3*w^2), 0, w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({w^2/(1 + 2*w + 3*w^2), 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-(w^2/(1 + 6*w + 7*w^2)), 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-(w^2/(1 + 6*w + 7*w^2)), 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-(w^2/(1 + 6*w + 7*w^2)), 0, w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-(w^2/(1 + 6*w + 7*w^2)), 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 8.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, 0, -(w^2/(-1 + 2*w + w^2))}, z) - 8.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, 0, w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 8.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 8.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 4.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 4.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 8.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, 0, -(w^2/(-1 + 2*w + w^2))}, z) - 8.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, 0, w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 8.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 8.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 4.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 4.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, 0, -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 8.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, 0, w^2/(1 + 2*w + 3*w^2)}, z) - 8.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 4.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 4.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 8.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 8.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 10.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 10.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 10.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 10.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 10.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 10.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 10.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 10.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 10.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 10.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 10.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 10.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 10.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 10.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 10.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 10.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, 0, -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 8.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, 0, w^2/(1 + 2*w + 3*w^2)}, z) - 8.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 4.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 4.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 8.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 8.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 10.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 10.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 10.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 10.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 10.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 10.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 10.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 10.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 10.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 10.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 10.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 10.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 10.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 10.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 10.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 10.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z)

==> anc/M28P2.txt <==
-2.*G({-2/5 - I/5}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-I}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({I}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-I}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({I}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 + I/5}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-I}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({I}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-I}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({I}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 4.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z)

==> anc/M28P3.txt <==
4.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, -2/5 - I/5}, w) - 4.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, -2/5 - I/5}, w) + 4.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, -2/5 - I/5}, w) - 4.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, -2/5 - I/5}, w) + 4.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, -2/5 + I/5}, w) - 4.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, -2/5 + I/5}, w) + 4.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, -2/5 + I/5}, w) - 4.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, -2/5 + I/5}, w) - 4.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, -I}, w) + 4.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, -I}, w) - 4.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, -I}, w) + 4.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, -I}, w) - 4.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, I}, w) + 4.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, I}, w) - 4.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, I}, w) + 4.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, I}, w) - 8.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) + 8.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) - 8.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) + 8.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) - 8.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) - 8.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) + 8.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) + 8.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) - 8.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) + 8.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) - 8.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) + 8.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) - 8.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) - 8.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) + 8.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) + 8.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) + 8.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -I}, w) - 8.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -I}, w) + 8.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -I}, w) - 8.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -I}, w) + 8.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -I}, w) + 8.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -I}, w) - 8.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -I}, w) - 8.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -I}, w) + 8.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, I}, w) - 8.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, I}, w) + 8.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, I}, w) - 8.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, I}, w) + 8.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, I}, w) + 8.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, I}, w) - 8.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, I}, w) - 8.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, I}, w) - 8.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) + 8.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) - 8.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) + 8.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) - 8.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) - 8.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) + 8.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) + 8.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) - 8.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) + 8.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) - 8.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) + 8.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) - 8.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) - 8.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) + 8.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) + 8.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) + 8.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -I}, w) - 8.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -I}, w) + 8.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -I}, w) - 8.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -I}, w) + 8.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -I}, w) + 8.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -I}, w) - 8.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -I}, w) - 8.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -I}, w) + 8.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, I}, w) - 8.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, I}, w) + 8.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, I}, w) - 8.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, I}, w) + 8.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, I}, w) + 8.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, I}, w) - 8.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, I}, w) - 8.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, I}, w) + 4.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 - I/5}, w) - 4.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 - I/5}, w) + 4.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 - I/5}, w) - 4.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 - I/5}, w) + 4.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 + I/5}, w) - 4.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 + I/5}, w) + 4.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 + I/5}, w) - 4.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 + I/5}, w) - 4.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -I}, w) + 4.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -I}, w) - 4.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -I}, w) + 4.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -I}, w) - 4.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, I}, w) + 4.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, I}, w) - 4.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, I}, w) + 4.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, I}, w) + 4.*G({-2/5 - I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({-2/5 + I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({-I}, w)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({I}, w)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({-2/5 - I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({-2/5 + I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({-I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 24.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 24.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({-2/5 - I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 4.*G({-2/5 + I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({-I}, w)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({I}, w)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 24.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 24.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({-2/5 - I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({-2/5 + I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({-I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 24.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 24.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -2/5 - I/5}, w) + 8.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -2/5 - I/5}, w) - 8.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -2/5 - I/5}, w) + 8.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -2/5 - I/5}, w) + 8.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -2/5 - I/5}, w) + 8.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -2/5 - I/5}, w) - 8.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 - I/5}, w) - 8.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 - I/5}, w) - 8.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -2/5 + I/5}, w) + 8.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -2/5 + I/5}, w) - 8.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -2/5 + I/5}, w) + 8.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -2/5 + I/5}, w) + 8.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -2/5 + I/5}, w) + 8.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -2/5 + I/5}, w) - 8.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 + I/5}, w) - 8.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 + I/5}, w) + 8.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -I}, w) - 8.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -I}, w) + 8.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -I}, w) - 8.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -I}, w) - 8.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -I}, w) - 8.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -I}, w) + 8.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -I}, w) + 8.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -I}, w) + 8.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, I}, w) - 8.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, I}, w) + 8.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, I}, w) - 8.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, I}, w) - 8.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, I}, w) - 8.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, I}, w) + 8.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, I}, w) + 8.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, I}, w) - 8.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -2/5 - I/5}, w) + 8.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -2/5 - I/5}, w) - 8.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -2/5 - I/5}, w) + 8.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -2/5 - I/5}, w) + 8.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -2/5 - I/5}, w) + 8.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -2/5 - I/5}, w) - 8.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 - I/5}, w) - 8.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 - I/5}, w) - 8.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -2/5 + I/5}, w) + 8.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -2/5 + I/5}, w) - 8.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -2/5 + I/5}, w) + 8.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -2/5 + I/5}, w) + 8.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -2/5 + I/5}, w) + 8.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -2/5 + I/5}, w) - 8.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 + I/5}, w) - 8.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 + I/5}, w) + 8.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -I}, w) - 8.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -I}, w) + 8.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -I}, w) - 8.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -I}, w) - 8.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -I}, w) - 8.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -I}, w) + 8.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -I}, w) + 8.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -I}, w) + 8.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, I}, w) - 8.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, I}, w) + 8.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, I}, w) - 8.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, I}, w) - 8.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, I}, w) - 8.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, I}, w) + 8.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, I}, w) + 8.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, I}, w) + 12.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 12.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 12.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 12.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 12.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 12.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 12.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 12.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 12.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -I}, w) + 12.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -I}, w) - 12.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, -I}, w) + 12.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -I}, w) - 12.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, I}, w) + 12.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, I}, w) - 12.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, I}, w) + 12.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, I}, w) + 12.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 12.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 12.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 12.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 12.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 12.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 12.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 12.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 12.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -I}, w) + 12.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -I}, w) - 12.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, -I}, w) + 12.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -I}, w) - 12.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, I}, w) + 12.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, I}, w) - 12.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, I}, w) + 12.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, I}, w) + 4.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({-I}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({I}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({-I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 4.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({-I}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({I}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({-I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 8.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 8.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 8.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 8.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 8.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 8.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 8.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 8.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 8.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 8.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 8.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 8.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 8.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 8.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 8.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 8.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({0, 0, -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({0, 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({0, 0, w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({0, 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({0, -(w^2/(-1 + 2*w + w^2)), 0}, z) - 16.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({0, -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 16.*G({0, -(w^2/(-1 + 2*w + w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 24.*G({0, -(w^2/(-1 + 2*w + w^2)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) - 24.*G({0, -(w^2/(-1 + 2*w + w^2)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) + 16.*G({0, -(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({0, -(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({0, -(w^2/(1 + 2*w + 3*w^2)), 0}, z) - 16.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({0, -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 16.*G({0, -(w^2/(1 + 2*w + 3*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 24.*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) + 24.*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) - 16.*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 16.*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({0, w^2/(1 + 2*w + 3*w^2), 0}, z) - 16.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({0, w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 16.*G({0, w^2/(1 + 2*w + 3*w^2), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 24.*G({0, w^2/(1 + 2*w + 3*w^2), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) + 24.*G({0, w^2/(1 + 2*w + 3*w^2), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) - 16.*G({0, w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 16.*G({0, w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 16.*G({0, -(w^2/(1 + 6*w + 7*w^2)), 0}, z) - 16.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({0, -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 16.*G({0, -(w^2/(1 + 6*w + 7*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 24.*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) - 24.*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) + 16.*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 24.*G({0, (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({0, (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 24.*G({0, (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 24.*G({0, (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 24.*G({0, (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({0, (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 24.*G({0, (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 24.*G({0, (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 24.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 24.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 24.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 24.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 24.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 24.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 24.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 24.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 24.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 24.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 24.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 24.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 24.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 24.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 8.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 8.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 8.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 8.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 8.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 8.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 8.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 8.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 8.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 8.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 8.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 8.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 8.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 8.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 8.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 8.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 24.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 24.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 24.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 24.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 24.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 24.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 8.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 8.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 8.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 8.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 8.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 8.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 8.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 8.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 8.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 8.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 8.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 8.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 8.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 8.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 8.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 8.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({0, -(w^2/(-1 + 2*w + w^2))}, z)*Log(z) - 16.*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z)*Log(z) - 16.*G({0, w^2/(1 + 2*w + 3*w^2)}, z)*Log(z) + 16.*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z)*Log(z)

==> anc/M28P4.txt <==
-3.2898681336964524*G({-2/5 - I/5}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z) - 3.2898681336964524*G({-2/5 + I/5}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z) + 3.2898681336964524*G({-I}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z) + 3.2898681336964524*G({I}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z) + 3.2898681336964524*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z) + 3.2898681336964524*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z) - 3.2898681336964524*G({-I}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z) - 3.2898681336964524*G({I}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z) - 3.2898681336964524*G({-2/5 - I/5}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z) - 3.2898681336964524*G({-2/5 + I/5}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z) + 3.2898681336964524*G({-I}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z) + 3.2898681336964524*G({I}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z) + 3.2898681336964524*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z) + 3.2898681336964524*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z) - 3.2898681336964524*G({-I}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z) - 3.2898681336964524*G({I}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({-1}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 - I/5}, w) + 16.*G({-2/5 - I/5}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 - I/5}, w) + 16.*G({-2/5 + I/5}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 - I/5}, w) + 16.*G({-I}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 - I/5}, w) + 16.*G({I}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 - I/5}, w) - 24.*G({(-1 - I*Sqrt(2))/3}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 - I/5}, w) - 24.*G({(-1 + I*Sqrt(2))/3}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 - I/5}, w) + 8.*G({-1}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 - I/5}, w) - 16.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 - I/5}, w) - 16.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 - I/5}, w) - 16.*G({-I}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 - I/5}, w) - 16.*G({I}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 - I/5}, w) + 24.*G({(-1 - I*Sqrt(2))/3}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 - I/5}, w) + 24.*G({(-1 + I*Sqrt(2))/3}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 - I/5}, w) - 8.*G({-1}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 - I/5}, w) + 16.*G({-2/5 - I/5}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 - I/5}, w) + 16.*G({-2/5 + I/5}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 - I/5}, w) + 16.*G({-I}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 - I/5}, w) + 16.*G({I}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 - I/5}, w) - 24.*G({(-1 - I*Sqrt(2))/3}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 - I/5}, w) - 24.*G({(-1 + I*Sqrt(2))/3}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 - I/5}, w) + 8.*G({-1}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 - I/5}, w) - 16.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 - I/5}, w) - 16.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 - I/5}, w) - 16.*G({-I}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 - I/5}, w) - 16.*G({I}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 - I/5}, w) + 24.*G({(-1 - I*Sqrt(2))/3}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 - I/5}, w) + 24.*G({(-1 + I*Sqrt(2))/3}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 - I/5}, w) + 16.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -2/5 - I/5}, w) + 16.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -2/5 - I/5}, w) - 16.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -2/5 - I/5}, w) - 16.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -2/5 - I/5}, w) + 16.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -2/5 - I/5}, w) + 16.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -2/5 - I/5}, w) - 16.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -2/5 - I/5}, w) - 16.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -2/5 - I/5}, w) - 16.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 - I/5}, w) - 16.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 - I/5}, w) + 16.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 - I/5}, w) + 16.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 - I/5}, w) - 16.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 - I/5}, w) - 16.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 - I/5}, w) + 16.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 - I/5}, w) + 16.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 - I/5}, w) - 8.*G({-1}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 + I/5}, w) + 16.*G({-2/5 - I/5}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 + I/5}, w) + 16.*G({-2/5 + I/5}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 + I/5}, w) + 16.*G({-I}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 + I/5}, w) + 16.*G({I}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 + I/5}, w) - 24.*G({(-1 - I*Sqrt(2))/3}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 + I/5}, w) - 24.*G({(-1 + I*Sqrt(2))/3}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 + I/5}, w) + 8.*G({-1}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 + I/5}, w) - 16.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 + I/5}, w) - 16.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 + I/5}, w) - 16.*G({-I}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 + I/5}, w) - 16.*G({I}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 + I/5}, w) + 24.*G({(-1 - I*Sqrt(2))/3}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 + I/5}, w) + 24.*G({(-1 + I*Sqrt(2))/3}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 + I/5}, w) - 8.*G({-1}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 + I/5}, w) + 16.*G({-2/5 - I/5}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 + I/5}, w) + 16.*G({-2/5 + I/5}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 + I/5}, w) + 16.*G({-I}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 + I/5}, w) + 16.*G({I}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 + I/5}, w) - 24.*G({(-1 - I*Sqrt(2))/3}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 + I/5}, w) - 24.*G({(-1 + I*Sqrt(2))/3}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 + I/5}, w) + 8.*G({-1}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 + I/5}, w) - 16.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 + I/5}, w) - 16.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 + I/5}, w) - 16.*G({-I}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 + I/5}, w) - 16.*G({I}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 + I/5}, w) + 24.*G({(-1 - I*Sqrt(2))/3}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 + I/5}, w) + 24.*G({(-1 + I*Sqrt(2))/3}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 + I/5}, w) + 16.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -2/5 + I/5}, w) + 16.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -2/5 + I/5}, w) - 16.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -2/5 + I/5}, w) - 16.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -2/5 + I/5}, w) + 16.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -2/5 + I/5}, w) + 16.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -2/5 + I/5}, w) - 16.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -2/5 + I/5}, w) - 16.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -2/5 + I/5}, w) - 16.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 + I/5}, w) - 16.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 + I/5}, w) + 16.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 + I/5}, w) + 16.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 + I/5}, w) - 16.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 + I/5}, w) - 16.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 + I/5}, w) + 16.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 + I/5}, w) + 16.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 + I/5}, w) + 8.*G({-1}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -I}, w) - 16.*G({-2/5 - I/5}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -I}, w) - 16.*G({-2/5 + I/5}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -I}, w) - 16.*G({-I}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -I}, w) - 16.*G({I}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -I}, w) + 24.*G({(-1 - I*Sqrt(2))/3}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -I}, w) + 24.*G({(-1 + I*Sqrt(2))/3}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -I}, w) - 8.*G({-1}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -I}, w) + 16.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -I}, w) + 16.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -I}, w) + 16.*G({-I}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -I}, w) + 16.*G({I}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -I}, w) - 24.*G({(-1 - I*Sqrt(2))/3}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -I}, w) - 24.*G({(-1 + I*Sqrt(2))/3}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -I}, w) + 8.*G({-1}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -I}, w) - 16.*G({-2/5 - I/5}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -I}, w) - 16.*G({-2/5 + I/5}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -I}, w) - 16.*G({-I}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -I}, w) - 16.*G({I}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -I}, w) + 24.*G({(-1 - I*Sqrt(2))/3}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -I}, w) + 24.*G({(-1 + I*Sqrt(2))/3}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -I}, w) - 8.*G({-1}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -I}, w) + 16.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -I}, w) + 16.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -I}, w) + 16.*G({-I}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -I}, w) + 16.*G({I}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -I}, w) - 24.*G({(-1 - I*Sqrt(2))/3}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -I}, w) - 24.*G({(-1 + I*Sqrt(2))/3}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -I}, w) - 16.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -I}, w) - 16.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -I}, w) + 16.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -I}, w) + 16.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -I}, w) - 16.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -I}, w) - 16.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -I}, w) + 16.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -I}, w) + 16.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -I}, w) + 16.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -I}, w) + 16.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -I}, w) - 16.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -I}, w) - 16.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -I}, w) + 16.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -I}, w) + 16.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -I}, w) - 16.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -I}, w) - 16.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -I}, w) + 8.*G({-1}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, I}, w) - 16.*G({-2/5 - I/5}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, I}, w) - 16.*G({-2/5 + I/5}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, I}, w) - 16.*G({-I}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, I}, w) - 16.*G({I}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, I}, w) + 24.*G({(-1 - I*Sqrt(2))/3}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, I}, w) + 24.*G({(-1 + I*Sqrt(2))/3}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, I}, w) - 8.*G({-1}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, I}, w) + 16.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, I}, w) + 16.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, I}, w) + 16.*G({-I}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, I}, w) + 16.*G({I}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, I}, w) - 24.*G({(-1 - I*Sqrt(2))/3}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, I}, w) - 24.*G({(-1 + I*Sqrt(2))/3}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, I}, w) + 8.*G({-1}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, I}, w) - 16.*G({-2/5 - I/5}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, I}, w) - 16.*G({-2/5 + I/5}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, I}, w) - 16.*G({-I}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, I}, w) - 16.*G({I}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, I}, w) + 24.*G({(-1 - I*Sqrt(2))/3}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, I}, w) + 24.*G({(-1 + I*Sqrt(2))/3}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, I}, w) - 8.*G({-1}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, I}, w) + 16.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, I}, w) + 16.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, I}, w) + 16.*G({-I}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, I}, w) + 16.*G({I}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, I}, w) - 24.*G({(-1 - I*Sqrt(2))/3}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, I}, w) - 24.*G({(-1 + I*Sqrt(2))/3}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, I}, w) - 16.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, I}, w) - 16.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, I}, w) + 16.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, I}, w) + 16.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, I}, w) - 16.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, I}, w) - 16.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, I}, w) + 16.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, I}, w) + 16.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, I}, w) + 16.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, I}, w) + 16.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, I}, w) - 16.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, I}, w) - 16.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, I}, w) + 16.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, I}, w) + 16.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, I}, w) - 16.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, I}, w) - 16.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, I}, w) - 6.579736267392905*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 8.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w))}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 8.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w))}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({-I}, w)*G({-w/(2*(1 + w))}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({I}, w)*G({-w/(2*(1 + w))}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 24.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 24.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 24.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 24.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 8.*G({-1, -2/5 - I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 8.*G({-1, -2/5 + I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({-1, -I}, w)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({-1, I}, w)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-2/5 - I/5, -I}, w)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-2/5 - I/5, I}, w)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-2/5 + I/5, -I}, w)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-2/5 + I/5, I}, w)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 8.*G({0, -2/5 - I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 8.*G({0, -2/5 + I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({0, -I}, w)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({0, I}, w)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 6.579736267392905*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 8.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w))}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 8.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w))}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({-I}, w)*G({-w/(2*(1 + w))}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({I}, w)*G({-w/(2*(1 + w))}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 24.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 24.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 24.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 24.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 24.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 24.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 24.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 24.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 8.*G({-1, -2/5 - I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 8.*G({-1, -2/5 + I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({-1, -I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({-1, I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-2/5 - I/5, -I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-2/5 - I/5, I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-2/5 + I/5, -I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-2/5 + I/5, I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 8.*G({0, -2/5 - I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 8.*G({0, -2/5 + I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({0, -I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({0, I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.579736267392905*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 8.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w))}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 8.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w))}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({-I}, w)*G({-w/(2*(1 + w))}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({I}, w)*G({-w/(2*(1 + w))}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 24.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 24.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 24.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 24.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 24.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 24.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 24.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 24.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 8.*G({-1, -2/5 - I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 8.*G({-1, -2/5 + I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({-1, -I}, w)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({-1, I}, w)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-2/5 - I/5, -I}, w)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-2/5 - I/5, I}, w)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-2/5 + I/5, -I}, w)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-2/5 + I/5, I}, w)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 8.*G({0, -2/5 - I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 8.*G({0, -2/5 + I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({0, -I}, w)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({0, I}, w)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 6.579736267392905*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 8.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w))}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 8.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w))}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({-I}, w)*G({-w/(2*(1 + w))}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({I}, w)*G({-w/(2*(1 + w))}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 24.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 24.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 24.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 24.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 24.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 24.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 24.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 24.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 8.*G({-1, -2/5 - I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 8.*G({-1, -2/5 + I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({-1, -I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({-1, I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-2/5 - I/5, -I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-2/5 - I/5, I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-2/5 + I/5, -I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-2/5 + I/5, I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 8.*G({0, -2/5 - I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 8.*G({0, -2/5 + I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({0, -I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({0, I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 16.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 16.*G({-2/5 - I/5, -I}, w)*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 16.*G({-2/5 - I/5, I}, w)*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 16.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 16.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 16.*G({-2/5 + I/5, -I}, w)*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 16.*G({-2/5 + I/5, I}, w)*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 16.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 16.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 16.*G({-2/5 - I/5, -I}, w)*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 16.*G({-2/5 - I/5, I}, w)*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 16.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 16.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 16.*G({-2/5 + I/5, -I}, w)*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 16.*G({-2/5 + I/5, I}, w)*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 16.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 16.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({-2/5 - I/5, -I}, w)*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({-2/5 - I/5, I}, w)*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 16.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 16.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({-2/5 + I/5, -I}, w)*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({-2/5 + I/5, I}, w)*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 16.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 16.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({-2/5 - I/5, -I}, w)*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({-2/5 - I/5, I}, w)*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 16.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 16.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({-2/5 + I/5, -I}, w)*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({-2/5 + I/5, I}, w)*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({0, -(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -2/5 - I/5}, w) - 16.*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -2/5 - I/5}, w) + 16.*G({0, w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -2/5 - I/5}, w) - 16.*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -2/5 - I/5}, w) - 16.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -2/5 - I/5}, w) - 16.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -2/5 - I/5}, w) + 16.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 - I/5}, w) + 16.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 - I/5}, w) + 16.*G({0, -(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -2/5 + I/5}, w) - 16.*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -2/5 + I/5}, w) + 16.*G({0, w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -2/5 + I/5}, w) - 16.*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -2/5 + I/5}, w) - 16.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -2/5 + I/5}, w) - 16.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -2/5 + I/5}, w) + 16.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 + I/5}, w) + 16.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 + I/5}, w) - 16.*G({0, -(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -I}, w) + 16.*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -I}, w) - 16.*G({0, w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -I}, w) + 16.*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -I}, w) + 16.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -I}, w) + 16.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -I}, w) - 16.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -I}, w) - 16.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -I}, w) - 16.*G({0, -(w^2/(-1 + 2*w + w^2))}, z)*G({-I, I}, w) + 16.*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, I}, w) - 16.*G({0, w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, I}, w) + 16.*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, I}, w) + 16.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, I}, w) + 16.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, I}, w) - 16.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, I}, w) - 16.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, I}, w) + 16.*G({0, -(w^2/(-1 + 2*w + w^2))}, z)*G({I, -2/5 - I/5}, w) - 16.*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -2/5 - I/5}, w) + 16.*G({0, w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -2/5 - I/5}, w) - 16.*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -2/5 - I/5}, w) - 16.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -2/5 - I/5}, w) - 16.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -2/5 - I/5}, w) + 16.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 - I/5}, w) + 16.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 - I/5}, w) + 16.*G({0, -(w^2/(-1 + 2*w + w^2))}, z)*G({I, -2/5 + I/5}, w) - 16.*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -2/5 + I/5}, w) + 16.*G({0, w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -2/5 + I/5}, w) - 16.*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -2/5 + I/5}, w) - 16.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -2/5 + I/5}, w) - 16.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -2/5 + I/5}, w) + 16.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 + I/5}, w) + 16.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 + I/5}, w) - 16.*G({0, -(w^2/(-1 + 2*w + w^2))}, z)*G({I, -I}, w) + 16.*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -I}, w) - 16.*G({0, w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -I}, w) + 16.*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -I}, w) + 16.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -I}, w) + 16.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -I}, w) - 16.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -I}, w) - 16.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -I}, w) - 16.*G({0, -(w^2/(-1 + 2*w + w^2))}, z)*G({I, I}, w) + 16.*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, I}, w) - 16.*G({0, w^2/(1 + 2*w + 3*w^2)}, z)*G({I, I}, w) + 16.*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, I}, w) + 16.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, I}, w) + 16.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, I}, w) - 16.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, I}, w) - 16.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, I}, w) - 24.*G({0, -(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 24.*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 24.*G({0, w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 24.*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 24.*G({0, -(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 24.*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 24.*G({0, w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 24.*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 24.*G({0, -(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -I}, w) - 24.*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -I}, w) + 24.*G({0, w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, -I}, w) - 24.*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -I}, w) + 24.*G({0, -(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, I}, w) - 24.*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, I}, w) + 24.*G({0, w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, I}, w) - 24.*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, I}, w) - 24.*G({0, -(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 24.*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 24.*G({0, w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 24.*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 24.*G({0, -(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 24.*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 24.*G({0, w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 24.*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 24.*G({0, -(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -I}, w) - 24.*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -I}, w) + 24.*G({0, w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, -I}, w) - 24.*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -I}, w) + 24.*G({0, -(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, I}, w) - 24.*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, I}, w) + 24.*G({0, w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, I}, w) - 24.*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, I}, w) + 6.579736267392905*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 8.*G({-1, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 8.*G({-1, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({-1, -I}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({-1, I}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-2/5 - I/5, -I}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-2/5 - I/5, I}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-2/5 + I/5, -I}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-2/5 + I/5, I}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 8.*G({0, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 8.*G({0, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({0, -I}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({0, I}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-I, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-I, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-I, -I}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-I, I}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({I, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({I, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({I, -I}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({I, I}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 24.*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 24.*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({(-1 - I*Sqrt(2))/3, -I}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({(-1 - I*Sqrt(2))/3, I}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 24.*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 24.*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({(-1 + I*Sqrt(2))/3, -I}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({(-1 + I*Sqrt(2))/3, I}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 6.579736267392905*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 8.*G({-1, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 8.*G({-1, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({-1, -I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({-1, I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-2/5 - I/5, -I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-2/5 - I/5, I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-2/5 + I/5, -I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-2/5 + I/5, I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 8.*G({0, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 8.*G({0, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({0, -I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({0, I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-I, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-I, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-I, -I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-I, I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({I, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({I, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({I, -I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({I, I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 24.*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 24.*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 24.*G({(-1 - I*Sqrt(2))/3, -I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 24.*G({(-1 - I*Sqrt(2))/3, I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 24.*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 24.*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 24.*G({(-1 + I*Sqrt(2))/3, -I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 24.*G({(-1 + I*Sqrt(2))/3, I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.579736267392905*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 8.*G({-1, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 8.*G({-1, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({-1, -I}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({-1, I}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-2/5 - I/5, -I}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-2/5 - I/5, I}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-2/5 + I/5, -I}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-2/5 + I/5, I}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 8.*G({0, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 8.*G({0, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({0, -I}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({0, I}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-I, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-I, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-I, -I}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-I, I}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({I, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({I, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({I, -I}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({I, I}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 24.*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 24.*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 24.*G({(-1 - I*Sqrt(2))/3, -I}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 24.*G({(-1 - I*Sqrt(2))/3, I}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 24.*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 24.*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 24.*G({(-1 + I*Sqrt(2))/3, -I}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 24.*G({(-1 + I*Sqrt(2))/3, I}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 6.579736267392905*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 8.*G({-1, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 8.*G({-1, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({-1, -I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({-1, I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-2/5 - I/5, -I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-2/5 - I/5, I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-2/5 + I/5, -I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-2/5 + I/5, I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 8.*G({0, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 8.*G({0, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({0, -I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({0, I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-I, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-I, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-I, -I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-I, I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({I, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({I, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({I, -I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({I, I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 24.*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 24.*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 24.*G({(-1 - I*Sqrt(2))/3, -I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 24.*G({(-1 - I*Sqrt(2))/3, I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 24.*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 24.*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 24.*G({(-1 + I*Sqrt(2))/3, -I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 24.*G({(-1 + I*Sqrt(2))/3, I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 16.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 16.*G({-2/5 - I/5, -I}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 16.*G({-2/5 - I/5, I}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 16.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 16.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 16.*G({-2/5 + I/5, -I}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 16.*G({-2/5 + I/5, I}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 16.*G({-I, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 16.*G({-I, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 16.*G({-I, -I}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 16.*G({-I, I}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 16.*G({I, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 16.*G({I, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 16.*G({I, -I}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 16.*G({I, I}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 16.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 16.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 16.*G({-2/5 - I/5, -I}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 16.*G({-2/5 - I/5, I}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 16.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 16.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 16.*G({-2/5 + I/5, -I}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 16.*G({-2/5 + I/5, I}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 16.*G({-I, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 16.*G({-I, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 16.*G({-I, -I}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 16.*G({-I, I}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 16.*G({I, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 16.*G({I, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 16.*G({I, -I}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 16.*G({I, I}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 16.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 16.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({-2/5 - I/5, -I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({-2/5 - I/5, I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 16.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 16.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({-2/5 + I/5, -I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({-2/5 + I/5, I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({-I, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({-I, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 16.*G({-I, -I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 16.*G({-I, I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({I, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({I, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 16.*G({I, -I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 16.*G({I, I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 16.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 16.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({-2/5 - I/5, -I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({-2/5 - I/5, I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 16.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 16.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({-2/5 + I/5, -I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({-2/5 + I/5, I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({-I, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({-I, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 16.*G({-I, -I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 16.*G({-I, I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({I, -2/5 - I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({I, -2/5 + I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 16.*G({I, -I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 16.*G({I, I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({-1, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-1, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-1, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-1, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({-2/5 - I/5, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({-2/5 - I/5, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({-2/5 + I/5, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({-2/5 + I/5, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({0, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({0, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({0, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({0, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({-I, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({-I, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({-I, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({-I, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({I, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({I, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({I, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({I, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({(-1 - I*Sqrt(2))/3, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({(-1 - I*Sqrt(2))/3, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({(-1 + I*Sqrt(2))/3, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({(-1 + I*Sqrt(2))/3, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-1, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-1, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-1, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-1, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({-2/5 - I/5, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({-2/5 - I/5, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({-2/5 + I/5, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({-2/5 + I/5, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({0, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({0, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({0, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({0, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({-I, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({-I, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({-I, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({-I, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({I, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({I, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({I, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({I, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({(-1 - I*Sqrt(2))/3, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({(-1 - I*Sqrt(2))/3, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({(-1 + I*Sqrt(2))/3, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({(-1 + I*Sqrt(2))/3, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-1, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-1, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-1, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-1, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({-2/5 - I/5, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({-2/5 - I/5, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({-2/5 + I/5, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({-2/5 + I/5, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({0, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({0, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({0, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({0, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({-I, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({-I, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({-I, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({-I, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({I, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({I, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({I, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({I, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({(-1 - I*Sqrt(2))/3, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({(-1 - I*Sqrt(2))/3, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({(-1 + I*Sqrt(2))/3, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({(-1 + I*Sqrt(2))/3, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-1, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-1, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-1, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-1, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({-2/5 - I/5, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({-2/5 - I/5, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({-2/5 + I/5, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({-2/5 + I/5, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({0, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({0, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({0, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({0, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({-I, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({-I, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({-I, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({-I, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({I, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({I, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({I, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({I, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({(-1 - I*Sqrt(2))/3, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({(-1 - I*Sqrt(2))/3, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({(-1 + I*Sqrt(2))/3, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({(-1 + I*Sqrt(2))/3, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 20.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 20.*G({-2/5 - I/5, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 20.*G({-2/5 - I/5, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 20.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 20.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 20.*G({-2/5 + I/5, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 20.*G({-2/5 + I/5, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 20.*G({-I, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 20.*G({-I, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 20.*G({-I, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 20.*G({-I, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 20.*G({I, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 20.*G({I, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 20.*G({I, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 20.*G({I, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 20.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 20.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 20.*G({-2/5 - I/5, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 20.*G({-2/5 - I/5, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 20.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 20.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 20.*G({-2/5 + I/5, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 20.*G({-2/5 + I/5, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 20.*G({-I, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 20.*G({-I, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 20.*G({-I, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 20.*G({-I, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 20.*G({I, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 20.*G({I, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 20.*G({I, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 20.*G({I, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 44.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 44.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 44.*G({-2/5 - I/5, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 44.*G({-2/5 - I/5, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 44.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 44.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 44.*G({-2/5 + I/5, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 44.*G({-2/5 + I/5, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 44.*G({-I, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 44.*G({-I, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 44.*G({-I, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 44.*G({-I, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 44.*G({I, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 44.*G({I, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 44.*G({I, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 44.*G({I, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 44.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 44.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 44.*G({-2/5 - I/5, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 44.*G({-2/5 - I/5, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 44.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 44.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 44.*G({-2/5 + I/5, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 44.*G({-2/5 + I/5, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 44.*G({-I, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 44.*G({-I, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 44.*G({-I, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 44.*G({-I, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 44.*G({I, -2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 44.*G({I, -2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 44.*G({I, -I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 44.*G({I, I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({-1, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-1, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-1, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-1, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({-2/5 - I/5, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({-2/5 - I/5, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({-2/5 + I/5, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({-2/5 + I/5, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({0, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({0, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({0, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({0, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({-I, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({-I, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({-I, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({-I, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({I, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({I, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({I, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({I, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({(-1 - I*Sqrt(2))/3, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({(-1 - I*Sqrt(2))/3, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({(-1 + I*Sqrt(2))/3, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({(-1 + I*Sqrt(2))/3, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-1, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-1, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-1, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-1, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({-2/5 - I/5, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({-2/5 - I/5, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({-2/5 + I/5, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({-2/5 + I/5, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({0, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({0, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({0, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({0, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({-I, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({-I, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({-I, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({-I, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({I, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({I, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({I, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({I, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({(-1 - I*Sqrt(2))/3, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({(-1 - I*Sqrt(2))/3, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({(-1 + I*Sqrt(2))/3, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({(-1 + I*Sqrt(2))/3, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-1, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-1, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-1, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-1, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({-2/5 - I/5, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({-2/5 - I/5, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({-2/5 + I/5, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({-2/5 + I/5, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({0, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({0, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({0, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({0, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({-I, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({-I, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({-I, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({-I, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({I, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({I, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({I, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({I, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({(-1 - I*Sqrt(2))/3, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({(-1 - I*Sqrt(2))/3, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({(-1 + I*Sqrt(2))/3, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({(-1 + I*Sqrt(2))/3, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-1, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-1, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-1, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-1, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({-2/5 - I/5, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({-2/5 - I/5, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({-2/5 + I/5, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({-2/5 + I/5, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({0, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({0, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({0, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({0, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({-I, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({-I, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({-I, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({-I, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({I, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({I, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({I, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({I, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({(-1 - I*Sqrt(2))/3, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({(-1 - I*Sqrt(2))/3, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({(-1 + I*Sqrt(2))/3, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({(-1 + I*Sqrt(2))/3, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 20.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 20.*G({-2/5 - I/5, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 20.*G({-2/5 - I/5, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 20.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 20.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 20.*G({-2/5 + I/5, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 20.*G({-2/5 + I/5, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 20.*G({-I, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 20.*G({-I, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 20.*G({-I, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 20.*G({-I, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 20.*G({I, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 20.*G({I, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 20.*G({I, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 20.*G({I, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 20.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 20.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 20.*G({-2/5 - I/5, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 20.*G({-2/5 - I/5, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 20.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 20.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 20.*G({-2/5 + I/5, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 20.*G({-2/5 + I/5, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 20.*G({-I, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 20.*G({-I, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 20.*G({-I, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 20.*G({-I, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 20.*G({I, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 20.*G({I, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 20.*G({I, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 20.*G({I, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 44.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 44.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 44.*G({-2/5 - I/5, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 44.*G({-2/5 - I/5, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 44.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 44.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 44.*G({-2/5 + I/5, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 44.*G({-2/5 + I/5, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 44.*G({-I, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 44.*G({-I, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 44.*G({-I, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 44.*G({-I, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 44.*G({I, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 44.*G({I, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 44.*G({I, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 44.*G({I, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 44.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 44.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 44.*G({-2/5 - I/5, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 44.*G({-2/5 - I/5, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 44.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 44.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 44.*G({-2/5 + I/5, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 44.*G({-2/5 + I/5, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 44.*G({-I, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 44.*G({-I, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 44.*G({-I, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 44.*G({-I, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 44.*G({I, -2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 44.*G({I, -2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 44.*G({I, -I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 44.*G({I, I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 24.*G({-1, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 24.*G({-1, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({-1, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({-1, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-2/5 - I/5, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-2/5 - I/5, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-2/5 + I/5, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-2/5 + I/5, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 24.*G({0, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 24.*G({0, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({0, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({0, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({-I, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({-I, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-I, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-I, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({I, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({I, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({I, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({I, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 72.*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 72.*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 72.*G({(-1 - I*Sqrt(2))/3, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 72.*G({(-1 - I*Sqrt(2))/3, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 72.*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 72.*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 72.*G({(-1 + I*Sqrt(2))/3, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 72.*G({(-1 + I*Sqrt(2))/3, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({-1, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 24.*G({-1, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 24.*G({-1, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 24.*G({-1, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-2/5 - I/5, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-2/5 - I/5, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-2/5 + I/5, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-2/5 + I/5, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 24.*G({0, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 24.*G({0, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 24.*G({0, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 24.*G({0, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({-I, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({-I, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-I, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-I, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({I, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({I, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({I, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({I, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 72.*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 72.*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 72.*G({(-1 - I*Sqrt(2))/3, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 72.*G({(-1 - I*Sqrt(2))/3, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 72.*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 72.*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 72.*G({(-1 + I*Sqrt(2))/3, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 72.*G({(-1 + I*Sqrt(2))/3, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 24.*G({-1, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 24.*G({-1, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 24.*G({-1, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 24.*G({-1, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-2/5 - I/5, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-2/5 - I/5, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-2/5 + I/5, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-2/5 + I/5, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 24.*G({0, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 24.*G({0, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 24.*G({0, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 24.*G({0, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({-I, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({-I, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-I, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-I, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({I, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({I, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({I, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({I, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 72.*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 72.*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 72.*G({(-1 - I*Sqrt(2))/3, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 72.*G({(-1 - I*Sqrt(2))/3, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 72.*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 72.*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 72.*G({(-1 + I*Sqrt(2))/3, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 72.*G({(-1 + I*Sqrt(2))/3, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 24.*G({-1, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 24.*G({-1, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 24.*G({-1, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 24.*G({-1, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-2/5 - I/5, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-2/5 - I/5, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-2/5 + I/5, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-2/5 + I/5, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 24.*G({0, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 24.*G({0, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 24.*G({0, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 24.*G({0, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({-I, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({-I, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-I, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-I, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({I, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({I, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({I, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({I, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 72.*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 72.*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 72.*G({(-1 - I*Sqrt(2))/3, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 72.*G({(-1 - I*Sqrt(2))/3, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 72.*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 72.*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 72.*G({(-1 + I*Sqrt(2))/3, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 72.*G({(-1 + I*Sqrt(2))/3, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 48.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 48.*G({-2/5 - I/5, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 48.*G({-2/5 - I/5, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 48.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 48.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 48.*G({-2/5 + I/5, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 48.*G({-2/5 + I/5, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 48.*G({-I, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 48.*G({-I, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 48.*G({-I, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 48.*G({-I, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 48.*G({I, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 48.*G({I, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 48.*G({I, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 48.*G({I, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 48.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 48.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 48.*G({-2/5 - I/5, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 48.*G({-2/5 - I/5, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 48.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 48.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 48.*G({-2/5 + I/5, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 48.*G({-2/5 + I/5, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 48.*G({-I, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 48.*G({-I, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 48.*G({-I, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 48.*G({-I, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 48.*G({I, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 48.*G({I, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 48.*G({I, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 48.*G({I, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 48.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 48.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 48.*G({-2/5 - I/5, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 48.*G({-2/5 - I/5, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 48.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 48.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 48.*G({-2/5 + I/5, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 48.*G({-2/5 + I/5, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 48.*G({-I, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 48.*G({-I, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 48.*G({-I, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 48.*G({-I, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 48.*G({I, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 48.*G({I, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 48.*G({I, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 48.*G({I, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 48.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 48.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 48.*G({-2/5 - I/5, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 48.*G({-2/5 - I/5, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 48.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 48.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 48.*G({-2/5 + I/5, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 48.*G({-2/5 + I/5, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 48.*G({-I, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 48.*G({-I, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 48.*G({-I, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 48.*G({-I, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 48.*G({I, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 48.*G({I, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 48.*G({I, -I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 48.*G({I, I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 24.*G({-1, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 24.*G({-1, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({-1, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({-1, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-2/5 - I/5, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-2/5 - I/5, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-2/5 + I/5, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-2/5 + I/5, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 24.*G({0, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 24.*G({0, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({0, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({0, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({-I, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({-I, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-I, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-I, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({I, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({I, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({I, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({I, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 72.*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 72.*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 72.*G({(-1 - I*Sqrt(2))/3, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 72.*G({(-1 - I*Sqrt(2))/3, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 72.*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 72.*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 72.*G({(-1 + I*Sqrt(2))/3, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 72.*G({(-1 + I*Sqrt(2))/3, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({-1, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 24.*G({-1, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 24.*G({-1, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 24.*G({-1, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-2/5 - I/5, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-2/5 - I/5, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-2/5 + I/5, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-2/5 + I/5, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 24.*G({0, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 24.*G({0, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 24.*G({0, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 24.*G({0, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({-I, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({-I, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-I, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-I, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({I, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({I, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({I, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({I, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 72.*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 72.*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 72.*G({(-1 - I*Sqrt(2))/3, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 72.*G({(-1 - I*Sqrt(2))/3, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 72.*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 72.*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 72.*G({(-1 + I*Sqrt(2))/3, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 72.*G({(-1 + I*Sqrt(2))/3, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 24.*G({-1, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 24.*G({-1, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 24.*G({-1, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 24.*G({-1, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-2/5 - I/5, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-2/5 - I/5, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-2/5 + I/5, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-2/5 + I/5, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 24.*G({0, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 24.*G({0, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 24.*G({0, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 24.*G({0, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({-I, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({-I, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-I, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-I, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({I, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({I, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({I, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({I, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 72.*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 72.*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 72.*G({(-1 - I*Sqrt(2))/3, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 72.*G({(-1 - I*Sqrt(2))/3, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 72.*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 72.*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 72.*G({(-1 + I*Sqrt(2))/3, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 72.*G({(-1 + I*Sqrt(2))/3, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 24.*G({-1, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 24.*G({-1, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 24.*G({-1, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 24.*G({-1, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-2/5 - I/5, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-2/5 - I/5, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-2/5 + I/5, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-2/5 + I/5, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 24.*G({0, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 24.*G({0, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 24.*G({0, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 24.*G({0, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({-I, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({-I, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-I, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-I, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({I, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({I, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({I, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({I, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 72.*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 72.*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 72.*G({(-1 - I*Sqrt(2))/3, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 72.*G({(-1 - I*Sqrt(2))/3, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 72.*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 72.*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 72.*G({(-1 + I*Sqrt(2))/3, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 72.*G({(-1 + I*Sqrt(2))/3, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 48.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 48.*G({-2/5 - I/5, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 48.*G({-2/5 - I/5, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 48.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 48.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 48.*G({-2/5 + I/5, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 48.*G({-2/5 + I/5, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 48.*G({-I, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 48.*G({-I, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 48.*G({-I, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 48.*G({-I, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 48.*G({I, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 48.*G({I, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 48.*G({I, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 48.*G({I, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 48.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 48.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 48.*G({-2/5 - I/5, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 48.*G({-2/5 - I/5, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 48.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 48.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 48.*G({-2/5 + I/5, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 48.*G({-2/5 + I/5, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 48.*G({-I, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 48.*G({-I, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 48.*G({-I, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 48.*G({-I, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 48.*G({I, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 48.*G({I, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 48.*G({I, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 48.*G({I, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 48.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 48.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 48.*G({-2/5 - I/5, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 48.*G({-2/5 - I/5, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 48.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 48.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 48.*G({-2/5 + I/5, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 48.*G({-2/5 + I/5, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 48.*G({-I, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 48.*G({-I, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 48.*G({-I, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 48.*G({-I, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 48.*G({I, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 48.*G({I, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 48.*G({I, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 48.*G({I, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 48.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 48.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 48.*G({-2/5 - I/5, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 48.*G({-2/5 - I/5, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 48.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 48.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 48.*G({-2/5 + I/5, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 48.*G({-2/5 + I/5, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 48.*G({-I, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 48.*G({-I, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 48.*G({-I, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 48.*G({-I, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 48.*G({I, -2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 48.*G({I, -2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 48.*G({I, -I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 48.*G({I, I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({-1, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-1, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-1, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-1, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({-2/5 - I/5, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({-2/5 - I/5, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({-2/5 + I/5, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({-2/5 + I/5, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({0, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({0, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({0, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({0, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({-I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({-I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({-I, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({-I, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({I, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({I, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({(-1 - I*Sqrt(2))/3, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({(-1 - I*Sqrt(2))/3, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({(-1 + I*Sqrt(2))/3, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({(-1 + I*Sqrt(2))/3, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-1, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-1, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-1, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-1, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({-2/5 - I/5, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({-2/5 - I/5, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({-2/5 + I/5, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({-2/5 + I/5, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({0, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({0, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({0, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({0, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({-I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({-I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({-I, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({-I, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({I, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({I, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({(-1 - I*Sqrt(2))/3, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({(-1 - I*Sqrt(2))/3, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({(-1 + I*Sqrt(2))/3, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({(-1 + I*Sqrt(2))/3, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-1, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-1, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-1, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-1, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({-2/5 - I/5, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({-2/5 - I/5, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({-2/5 + I/5, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({-2/5 + I/5, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({0, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({0, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({0, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({0, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({-I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({-I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({-I, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({-I, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({I, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({I, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({(-1 - I*Sqrt(2))/3, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({(-1 - I*Sqrt(2))/3, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({(-1 + I*Sqrt(2))/3, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({(-1 + I*Sqrt(2))/3, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-1, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-1, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-1, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-1, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({-2/5 - I/5, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({-2/5 - I/5, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({-2/5 + I/5, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({-2/5 + I/5, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({0, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({0, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({0, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({0, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({-I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({-I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({-I, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({-I, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({I, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({I, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({(-1 - I*Sqrt(2))/3, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({(-1 - I*Sqrt(2))/3, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({(-1 + I*Sqrt(2))/3, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({(-1 + I*Sqrt(2))/3, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 44.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 44.*G({-2/5 - I/5, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 44.*G({-2/5 - I/5, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 44.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 44.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 44.*G({-2/5 + I/5, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 44.*G({-2/5 + I/5, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 44.*G({-I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 44.*G({-I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 44.*G({-I, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 44.*G({-I, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 44.*G({I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 44.*G({I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 44.*G({I, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 44.*G({I, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 44.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 44.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 44.*G({-2/5 - I/5, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 44.*G({-2/5 - I/5, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 44.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 44.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 44.*G({-2/5 + I/5, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 44.*G({-2/5 + I/5, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 44.*G({-I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 44.*G({-I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 44.*G({-I, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 44.*G({-I, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 44.*G({I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 44.*G({I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 44.*G({I, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 44.*G({I, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 20.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 20.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 20.*G({-2/5 - I/5, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 20.*G({-2/5 - I/5, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 20.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 20.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 20.*G({-2/5 + I/5, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 20.*G({-2/5 + I/5, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 20.*G({-I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 20.*G({-I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 20.*G({-I, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 20.*G({-I, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 20.*G({I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 20.*G({I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 20.*G({I, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 20.*G({I, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 20.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 20.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 20.*G({-2/5 - I/5, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 20.*G({-2/5 - I/5, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 20.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 20.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 20.*G({-2/5 + I/5, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 20.*G({-2/5 + I/5, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 20.*G({-I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 20.*G({-I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 20.*G({-I, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 20.*G({-I, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 20.*G({I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 20.*G({I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 20.*G({I, -I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 20.*G({I, I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({-1, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-1, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-1, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-1, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({-2/5 - I/5, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({-2/5 - I/5, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({-2/5 + I/5, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({-2/5 + I/5, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({0, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({0, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({0, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({0, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({-I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({-I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({-I, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({-I, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({I, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({I, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({(-1 - I*Sqrt(2))/3, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({(-1 - I*Sqrt(2))/3, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({(-1 + I*Sqrt(2))/3, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({(-1 + I*Sqrt(2))/3, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-1, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-1, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-1, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-1, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({-2/5 - I/5, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({-2/5 - I/5, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({-2/5 + I/5, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({-2/5 + I/5, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({0, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({0, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({0, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({0, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({-I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({-I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({-I, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({-I, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({I, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({I, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({(-1 - I*Sqrt(2))/3, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({(-1 - I*Sqrt(2))/3, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({(-1 + I*Sqrt(2))/3, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({(-1 + I*Sqrt(2))/3, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-1, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-1, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-1, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-1, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({-2/5 - I/5, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({-2/5 - I/5, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({-2/5 + I/5, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({-2/5 + I/5, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({0, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({0, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({0, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({0, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({-I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({-I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({-I, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({-I, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({I, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({I, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({(-1 - I*Sqrt(2))/3, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({(-1 - I*Sqrt(2))/3, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({(-1 + I*Sqrt(2))/3, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({(-1 + I*Sqrt(2))/3, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-1, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-1, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-1, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-1, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({-2/5 - I/5, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({-2/5 - I/5, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({-2/5 + I/5, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({-2/5 + I/5, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({0, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({0, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({0, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({0, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({-I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({-I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({-I, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({-I, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({I, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({I, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({(-1 - I*Sqrt(2))/3, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({(-1 - I*Sqrt(2))/3, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({(-1 + I*Sqrt(2))/3, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({(-1 + I*Sqrt(2))/3, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 44.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 44.*G({-2/5 - I/5, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 44.*G({-2/5 - I/5, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 44.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 44.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 44.*G({-2/5 + I/5, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 44.*G({-2/5 + I/5, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 44.*G({-I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 44.*G({-I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 44.*G({-I, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 44.*G({-I, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 44.*G({I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 44.*G({I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 44.*G({I, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 44.*G({I, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 44.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 44.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 44.*G({-2/5 - I/5, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 44.*G({-2/5 - I/5, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 44.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 44.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 44.*G({-2/5 + I/5, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 44.*G({-2/5 + I/5, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 44.*G({-I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 44.*G({-I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 44.*G({-I, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 44.*G({-I, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 44.*G({I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 44.*G({I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 44.*G({I, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 44.*G({I, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 20.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 20.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 20.*G({-2/5 - I/5, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 20.*G({-2/5 - I/5, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 20.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 20.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 20.*G({-2/5 + I/5, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 20.*G({-2/5 + I/5, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 20.*G({-I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 20.*G({-I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 20.*G({-I, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 20.*G({-I, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 20.*G({I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 20.*G({I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 20.*G({I, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 20.*G({I, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 20.*G({-2/5 - I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 20.*G({-2/5 - I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 20.*G({-2/5 - I/5, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 20.*G({-2/5 - I/5, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 20.*G({-2/5 + I/5, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 20.*G({-2/5 + I/5, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 20.*G({-2/5 + I/5, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 20.*G({-2/5 + I/5, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 20.*G({-I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 20.*G({-I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 20.*G({-I, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 20.*G({-I, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 20.*G({I, -2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 20.*G({I, -2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 20.*G({I, -I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 20.*G({I, I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 8.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, -1, -2/5 - I/5}, w) + 8.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, -1, -2/5 - I/5}, w) - 8.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, -1, -2/5 - I/5}, w) + 8.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, -1, -2/5 - I/5}, w) - 8.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, -1, -2/5 + I/5}, w) + 8.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, -1, -2/5 + I/5}, w) - 8.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, -1, -2/5 + I/5}, w) + 8.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, -1, -2/5 + I/5}, w) + 8.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, -1, -I}, w) - 8.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, -1, -I}, w) + 8.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, -1, -I}, w) - 8.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, -1, -I}, w) + 8.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, -1, I}, w) - 8.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, -1, I}, w) + 8.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, -1, I}, w) - 8.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, -1, I}, w) + 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, -2/5 - I/5, -2/5 - I/5}, w) - 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, -2/5 - I/5, -2/5 - I/5}, w) + 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, -2/5 - I/5, -2/5 - I/5}, w) - 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, -2/5 - I/5, -2/5 - I/5}, w) - 24.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-1, -2/5 - I/5, -2/5 - I/5}, w) - 24.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-1, -2/5 - I/5, -2/5 - I/5}, w) + 24.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -2/5 - I/5, -2/5 - I/5}, w) + 24.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -2/5 - I/5, -2/5 - I/5}, w) + 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, -2/5 - I/5, -2/5 + I/5}, w) - 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, -2/5 - I/5, -2/5 + I/5}, w) + 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, -2/5 - I/5, -2/5 + I/5}, w) - 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, -2/5 - I/5, -2/5 + I/5}, w) - 24.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-1, -2/5 - I/5, -2/5 + I/5}, w) - 24.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-1, -2/5 - I/5, -2/5 + I/5}, w) + 24.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -2/5 - I/5, -2/5 + I/5}, w) + 24.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -2/5 - I/5, -2/5 + I/5}, w) - 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, -2/5 - I/5, -I}, w) + 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, -2/5 - I/5, -I}, w) - 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, -2/5 - I/5, -I}, w) + 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, -2/5 - I/5, -I}, w) + 24.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-1, -2/5 - I/5, -I}, w) + 24.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-1, -2/5 - I/5, -I}, w) - 24.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -2/5 - I/5, -I}, w) - 24.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -2/5 - I/5, -I}, w) - 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, -2/5 - I/5, I}, w) + 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, -2/5 - I/5, I}, w) - 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, -2/5 - I/5, I}, w) + 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, -2/5 - I/5, I}, w) + 24.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-1, -2/5 - I/5, I}, w) + 24.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-1, -2/5 - I/5, I}, w) - 24.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -2/5 - I/5, I}, w) - 24.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -2/5 - I/5, I}, w) + 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, -2/5 + I/5, -2/5 - I/5}, w) - 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, -2/5 + I/5, -2/5 - I/5}, w) + 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, -2/5 + I/5, -2/5 - I/5}, w) - 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, -2/5 + I/5, -2/5 - I/5}, w) - 24.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-1, -2/5 + I/5, -2/5 - I/5}, w) - 24.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-1, -2/5 + I/5, -2/5 - I/5}, w) + 24.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -2/5 + I/5, -2/5 - I/5}, w) + 24.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -2/5 + I/5, -2/5 - I/5}, w) + 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, -2/5 + I/5, -2/5 + I/5}, w) - 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, -2/5 + I/5, -2/5 + I/5}, w) + 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, -2/5 + I/5, -2/5 + I/5}, w) - 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, -2/5 + I/5, -2/5 + I/5}, w) - 24.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-1, -2/5 + I/5, -2/5 + I/5}, w) - 24.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-1, -2/5 + I/5, -2/5 + I/5}, w) + 24.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -2/5 + I/5, -2/5 + I/5}, w) + 24.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -2/5 + I/5, -2/5 + I/5}, w) - 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, -2/5 + I/5, -I}, w) + 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, -2/5 + I/5, -I}, w) - 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, -2/5 + I/5, -I}, w) + 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, -2/5 + I/5, -I}, w) + 24.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-1, -2/5 + I/5, -I}, w) + 24.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-1, -2/5 + I/5, -I}, w) - 24.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -2/5 + I/5, -I}, w) - 24.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -2/5 + I/5, -I}, w) - 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, -2/5 + I/5, I}, w) + 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, -2/5 + I/5, I}, w) - 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, -2/5 + I/5, I}, w) + 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, -2/5 + I/5, I}, w) + 24.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-1, -2/5 + I/5, I}, w) + 24.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-1, -2/5 + I/5, I}, w) - 24.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -2/5 + I/5, I}, w) - 24.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -2/5 + I/5, I}, w) + 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, -I, -2/5 - I/5}, w) - 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, -I, -2/5 - I/5}, w) + 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, -I, -2/5 - I/5}, w) - 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, -I, -2/5 - I/5}, w) + 24.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-1, -I, -2/5 - I/5}, w) + 24.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-1, -I, -2/5 - I/5}, w) - 24.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -I, -2/5 - I/5}, w) - 24.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -I, -2/5 - I/5}, w) + 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, -I, -2/5 + I/5}, w) - 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, -I, -2/5 + I/5}, w) + 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, -I, -2/5 + I/5}, w) - 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, -I, -2/5 + I/5}, w) + 24.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-1, -I, -2/5 + I/5}, w) + 24.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-1, -I, -2/5 + I/5}, w) - 24.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -I, -2/5 + I/5}, w) - 24.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -I, -2/5 + I/5}, w) - 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, -I, -I}, w) + 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, -I, -I}, w) - 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, -I, -I}, w) + 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, -I, -I}, w) - 24.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-1, -I, -I}, w) - 24.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-1, -I, -I}, w) + 24.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -I, -I}, w) + 24.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -I, -I}, w) - 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, -I, I}, w) + 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, -I, I}, w) - 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, -I, I}, w) + 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, -I, I}, w) - 24.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-1, -I, I}, w) - 24.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-1, -I, I}, w) + 24.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -I, I}, w) + 24.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, -I, I}, w) + 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, I, -2/5 - I/5}, w) - 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, I, -2/5 - I/5}, w) + 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, I, -2/5 - I/5}, w) - 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, I, -2/5 - I/5}, w) + 24.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-1, I, -2/5 - I/5}, w) + 24.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-1, I, -2/5 - I/5}, w) - 24.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, I, -2/5 - I/5}, w) - 24.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, I, -2/5 - I/5}, w) + 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, I, -2/5 + I/5}, w) - 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, I, -2/5 + I/5}, w) + 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, I, -2/5 + I/5}, w) - 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, I, -2/5 + I/5}, w) + 24.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-1, I, -2/5 + I/5}, w) + 24.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-1, I, -2/5 + I/5}, w) - 24.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, I, -2/5 + I/5}, w) - 24.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, I, -2/5 + I/5}, w) - 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, I, -I}, w) + 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, I, -I}, w) - 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, I, -I}, w) + 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, I, -I}, w) - 24.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-1, I, -I}, w) - 24.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-1, I, -I}, w) + 24.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, I, -I}, w) + 24.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, I, -I}, w) - 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, I, I}, w) + 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, I, I}, w) - 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, I, I}, w) + 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, I, I}, w) - 24.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-1, I, I}, w) - 24.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-1, I, I}, w) + 24.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, I, I}, w) + 24.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-1, I, I}, w) - 24.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 24.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 24.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 24.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 24.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 24.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 24.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 24.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 24.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, (-1 - I*Sqrt(2))/3, -I}, w) - 24.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, (-1 - I*Sqrt(2))/3, -I}, w) + 24.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, (-1 - I*Sqrt(2))/3, -I}, w) - 24.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, (-1 - I*Sqrt(2))/3, -I}, w) + 24.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, (-1 - I*Sqrt(2))/3, I}, w) - 24.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, (-1 - I*Sqrt(2))/3, I}, w) + 24.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, (-1 - I*Sqrt(2))/3, I}, w) - 24.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, (-1 - I*Sqrt(2))/3, I}, w) - 24.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 24.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 24.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 24.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 24.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 24.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 24.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 24.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 24.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, (-1 + I*Sqrt(2))/3, -I}, w) - 24.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, (-1 + I*Sqrt(2))/3, -I}, w) + 24.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, (-1 + I*Sqrt(2))/3, -I}, w) - 24.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, (-1 + I*Sqrt(2))/3, -I}, w) + 24.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, (-1 + I*Sqrt(2))/3, I}, w) - 24.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, (-1 + I*Sqrt(2))/3, I}, w) + 24.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, (-1 + I*Sqrt(2))/3, I}, w) - 24.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, (-1 + I*Sqrt(2))/3, I}, w) + 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -1, -2/5 - I/5}, w) - 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -1, -2/5 - I/5}, w) + 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -1, -2/5 - I/5}, w) - 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -1, -2/5 - I/5}, w) + 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -1, -2/5 - I/5}, w) + 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -1, -2/5 - I/5}, w) - 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -1, -2/5 - I/5}, w) - 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -1, -2/5 - I/5}, w) + 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -1, -2/5 + I/5}, w) - 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -1, -2/5 + I/5}, w) + 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -1, -2/5 + I/5}, w) - 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -1, -2/5 + I/5}, w) + 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -1, -2/5 + I/5}, w) + 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -1, -2/5 + I/5}, w) - 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -1, -2/5 + I/5}, w) - 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -1, -2/5 + I/5}, w) - 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -1, -I}, w) + 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -1, -I}, w) - 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -1, -I}, w) + 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -1, -I}, w) - 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -1, -I}, w) - 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -1, -I}, w) + 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -1, -I}, w) + 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -1, -I}, w) - 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -1, I}, w) + 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -1, I}, w) - 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -1, I}, w) + 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -1, I}, w) - 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -1, I}, w) - 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -1, I}, w) + 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -1, I}, w) + 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -1, I}, w) - 20.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5, -2/5 - I/5}, w) + 20.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5, -2/5 - I/5}, w) - 20.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -2/5 - I/5, -2/5 - I/5}, w) + 20.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5, -2/5 - I/5}, w) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -2/5 - I/5, -2/5 - I/5}, w) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5, -2/5 - I/5}, w) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5, -2/5 - I/5}, w) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5, -2/5 - I/5}, w) - 20.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5, -2/5 + I/5}, w) + 20.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5, -2/5 + I/5}, w) - 20.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -2/5 - I/5, -2/5 + I/5}, w) + 20.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5, -2/5 + I/5}, w) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -2/5 - I/5, -2/5 + I/5}, w) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5, -2/5 + I/5}, w) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5, -2/5 + I/5}, w) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5, -2/5 + I/5}, w) + 20.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5, -I}, w) - 20.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5, -I}, w) + 20.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -2/5 - I/5, -I}, w) - 20.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5, -I}, w) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -2/5 - I/5, -I}, w) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5, -I}, w) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5, -I}, w) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5, -I}, w) + 20.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5, I}, w) - 20.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5, I}, w) + 20.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -2/5 - I/5, I}, w) - 20.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5, I}, w) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -2/5 - I/5, I}, w) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5, I}, w) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5, I}, w) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5, I}, w) - 20.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5, -2/5 - I/5}, w) + 20.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5, -2/5 - I/5}, w) - 20.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -2/5 + I/5, -2/5 - I/5}, w) + 20.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5, -2/5 - I/5}, w) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -2/5 + I/5, -2/5 - I/5}, w) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5, -2/5 - I/5}, w) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5, -2/5 - I/5}, w) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5, -2/5 - I/5}, w) - 20.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5, -2/5 + I/5}, w) + 20.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5, -2/5 + I/5}, w) - 20.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -2/5 + I/5, -2/5 + I/5}, w) + 20.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5, -2/5 + I/5}, w) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -2/5 + I/5, -2/5 + I/5}, w) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5, -2/5 + I/5}, w) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5, -2/5 + I/5}, w) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5, -2/5 + I/5}, w) + 20.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5, -I}, w) - 20.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5, -I}, w) + 20.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -2/5 + I/5, -I}, w) - 20.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5, -I}, w) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -2/5 + I/5, -I}, w) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5, -I}, w) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5, -I}, w) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5, -I}, w) + 20.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5, I}, w) - 20.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5, I}, w) + 20.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -2/5 + I/5, I}, w) - 20.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5, I}, w) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -2/5 + I/5, I}, w) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5, I}, w) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5, I}, w) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5, I}, w) - 44.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -I, -2/5 - I/5}, w) + 44.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -I, -2/5 - I/5}, w) - 44.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -I, -2/5 - I/5}, w) + 44.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -I, -2/5 - I/5}, w) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -I, -2/5 - I/5}, w) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -I, -2/5 - I/5}, w) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -I, -2/5 - I/5}, w) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -I, -2/5 - I/5}, w) - 44.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -I, -2/5 + I/5}, w) + 44.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -I, -2/5 + I/5}, w) - 44.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -I, -2/5 + I/5}, w) + 44.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -I, -2/5 + I/5}, w) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -I, -2/5 + I/5}, w) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -I, -2/5 + I/5}, w) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -I, -2/5 + I/5}, w) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -I, -2/5 + I/5}, w) + 44.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -I, -I}, w) - 44.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -I, -I}, w) + 44.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -I, -I}, w) - 44.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -I, -I}, w) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -I, -I}, w) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -I, -I}, w) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -I, -I}, w) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -I, -I}, w) + 44.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -I, I}, w) - 44.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -I, I}, w) + 44.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -I, I}, w) - 44.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -I, I}, w) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -I, I}, w) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -I, I}, w) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -I, I}, w) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -I, I}, w) - 44.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, I, -2/5 - I/5}, w) + 44.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, I, -2/5 - I/5}, w) - 44.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, I, -2/5 - I/5}, w) + 44.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, I, -2/5 - I/5}, w) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, I, -2/5 - I/5}, w) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, I, -2/5 - I/5}, w) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, I, -2/5 - I/5}, w) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, I, -2/5 - I/5}, w) - 44.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, I, -2/5 + I/5}, w) + 44.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, I, -2/5 + I/5}, w) - 44.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, I, -2/5 + I/5}, w) + 44.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, I, -2/5 + I/5}, w) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, I, -2/5 + I/5}, w) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, I, -2/5 + I/5}, w) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, I, -2/5 + I/5}, w) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, I, -2/5 + I/5}, w) + 44.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, I, -I}, w) - 44.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, I, -I}, w) + 44.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, I, -I}, w) - 44.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, I, -I}, w) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, I, -I}, w) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, I, -I}, w) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, I, -I}, w) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, I, -I}, w) + 44.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, I, I}, w) - 44.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, I, I}, w) + 44.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, I, I}, w) - 44.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, I, I}, w) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, I, I}, w) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, I, I}, w) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, I, I}, w) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, I, I}, w) + 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -I}, w) + 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -I}, w) - 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -I}, w) + 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -I}, w) - 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -I}, w) - 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -I}, w) + 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -I}, w) + 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -I}, w) - 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, I}, w) + 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, I}, w) - 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, I}, w) + 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, I}, w) - 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, I}, w) - 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, I}, w) + 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, I}, w) + 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, I}, w) + 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -I}, w) + 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -I}, w) - 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -I}, w) + 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -I}, w) - 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -I}, w) - 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -I}, w) + 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -I}, w) + 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -I}, w) - 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, I}, w) + 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, I}, w) - 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, I}, w) + 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, I}, w) - 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, I}, w) - 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, I}, w) + 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, I}, w) + 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, I}, w) + 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -1, -2/5 - I/5}, w) - 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -1, -2/5 - I/5}, w) + 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -1, -2/5 - I/5}, w) - 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -1, -2/5 - I/5}, w) + 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -1, -2/5 - I/5}, w) + 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -1, -2/5 - I/5}, w) - 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -1, -2/5 - I/5}, w) - 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -1, -2/5 - I/5}, w) + 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -1, -2/5 + I/5}, w) - 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -1, -2/5 + I/5}, w) + 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -1, -2/5 + I/5}, w) - 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -1, -2/5 + I/5}, w) + 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -1, -2/5 + I/5}, w) + 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -1, -2/5 + I/5}, w) - 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -1, -2/5 + I/5}, w) - 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -1, -2/5 + I/5}, w) - 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -1, -I}, w) + 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -1, -I}, w) - 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -1, -I}, w) + 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -1, -I}, w) - 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -1, -I}, w) - 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -1, -I}, w) + 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -1, -I}, w) + 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -1, -I}, w) - 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -1, I}, w) + 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -1, I}, w) - 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -1, I}, w) + 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -1, I}, w) - 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -1, I}, w) - 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -1, I}, w) + 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -1, I}, w) + 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -1, I}, w) - 20.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5, -2/5 - I/5}, w) + 20.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5, -2/5 - I/5}, w) - 20.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -2/5 - I/5, -2/5 - I/5}, w) + 20.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5, -2/5 - I/5}, w) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -2/5 - I/5, -2/5 - I/5}, w) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5, -2/5 - I/5}, w) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5, -2/5 - I/5}, w) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5, -2/5 - I/5}, w) - 20.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5, -2/5 + I/5}, w) + 20.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5, -2/5 + I/5}, w) - 20.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -2/5 - I/5, -2/5 + I/5}, w) + 20.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5, -2/5 + I/5}, w) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -2/5 - I/5, -2/5 + I/5}, w) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5, -2/5 + I/5}, w) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5, -2/5 + I/5}, w) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5, -2/5 + I/5}, w) + 20.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5, -I}, w) - 20.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5, -I}, w) + 20.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -2/5 - I/5, -I}, w) - 20.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5, -I}, w) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -2/5 - I/5, -I}, w) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5, -I}, w) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5, -I}, w) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5, -I}, w) + 20.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5, I}, w) - 20.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5, I}, w) + 20.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -2/5 - I/5, I}, w) - 20.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5, I}, w) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -2/5 - I/5, I}, w) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5, I}, w) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5, I}, w) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5, I}, w) - 20.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5, -2/5 - I/5}, w) + 20.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5, -2/5 - I/5}, w) - 20.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -2/5 + I/5, -2/5 - I/5}, w) + 20.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5, -2/5 - I/5}, w) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -2/5 + I/5, -2/5 - I/5}, w) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5, -2/5 - I/5}, w) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5, -2/5 - I/5}, w) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5, -2/5 - I/5}, w) - 20.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5, -2/5 + I/5}, w) + 20.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5, -2/5 + I/5}, w) - 20.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -2/5 + I/5, -2/5 + I/5}, w) + 20.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5, -2/5 + I/5}, w) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -2/5 + I/5, -2/5 + I/5}, w) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5, -2/5 + I/5}, w) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5, -2/5 + I/5}, w) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5, -2/5 + I/5}, w) + 20.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5, -I}, w) - 20.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5, -I}, w) + 20.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -2/5 + I/5, -I}, w) - 20.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5, -I}, w) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -2/5 + I/5, -I}, w) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5, -I}, w) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5, -I}, w) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5, -I}, w) + 20.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5, I}, w) - 20.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5, I}, w) + 20.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -2/5 + I/5, I}, w) - 20.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5, I}, w) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -2/5 + I/5, I}, w) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5, I}, w) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5, I}, w) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5, I}, w) - 44.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -I, -2/5 - I/5}, w) + 44.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -I, -2/5 - I/5}, w) - 44.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -I, -2/5 - I/5}, w) + 44.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -I, -2/5 - I/5}, w) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -I, -2/5 - I/5}, w) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -I, -2/5 - I/5}, w) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -I, -2/5 - I/5}, w) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -I, -2/5 - I/5}, w) - 44.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -I, -2/5 + I/5}, w) + 44.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -I, -2/5 + I/5}, w) - 44.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -I, -2/5 + I/5}, w) + 44.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -I, -2/5 + I/5}, w) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -I, -2/5 + I/5}, w) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -I, -2/5 + I/5}, w) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -I, -2/5 + I/5}, w) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -I, -2/5 + I/5}, w) + 44.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -I, -I}, w) - 44.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -I, -I}, w) + 44.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -I, -I}, w) - 44.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -I, -I}, w) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -I, -I}, w) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -I, -I}, w) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -I, -I}, w) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -I, -I}, w) + 44.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -I, I}, w) - 44.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -I, I}, w) + 44.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -I, I}, w) - 44.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -I, I}, w) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -I, I}, w) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -I, I}, w) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -I, I}, w) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -I, I}, w) - 44.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, I, -2/5 - I/5}, w) + 44.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, I, -2/5 - I/5}, w) - 44.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, I, -2/5 - I/5}, w) + 44.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, I, -2/5 - I/5}, w) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, I, -2/5 - I/5}, w) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, I, -2/5 - I/5}, w) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, I, -2/5 - I/5}, w) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, I, -2/5 - I/5}, w) - 44.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, I, -2/5 + I/5}, w) + 44.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, I, -2/5 + I/5}, w) - 44.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, I, -2/5 + I/5}, w) + 44.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, I, -2/5 + I/5}, w) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, I, -2/5 + I/5}, w) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, I, -2/5 + I/5}, w) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, I, -2/5 + I/5}, w) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, I, -2/5 + I/5}, w) + 44.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, I, -I}, w) - 44.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, I, -I}, w) + 44.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, I, -I}, w) - 44.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, I, -I}, w) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, I, -I}, w) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, I, -I}, w) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, I, -I}, w) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, I, -I}, w) + 44.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, I, I}, w) - 44.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, I, I}, w) + 44.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, I, I}, w) - 44.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, I, I}, w) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, I, I}, w) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, I, I}, w) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, I, I}, w) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, I, I}, w) + 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -I}, w) + 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -I}, w) - 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -I}, w) + 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -I}, w) - 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -I}, w) - 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -I}, w) + 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -I}, w) + 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -I}, w) - 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, I}, w) + 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, I}, w) - 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, I}, w) + 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, I}, w) - 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, I}, w) - 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, I}, w) + 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, I}, w) + 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, I}, w) + 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -I}, w) + 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -I}, w) - 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -I}, w) + 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -I}, w) - 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -I}, w) - 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -I}, w) + 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -I}, w) + 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -I}, w) - 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, I}, w) + 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, I}, w) - 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, I}, w) + 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, I}, w) - 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, I}, w) - 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, I}, w) + 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, I}, w) + 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, I}, w) + 8.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 - I/5, -1}, w) - 8.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 - I/5, -1}, w) + 8.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 - I/5, -1}, w) - 8.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 - I/5, -1}, w) - 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 - I/5, -2/5 - I/5}, w) + 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 - I/5, -2/5 - I/5}, w) - 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 - I/5, -2/5 - I/5}, w) + 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 - I/5, -2/5 - I/5}, w) - 56.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -2/5 - I/5, -2/5 - I/5}, w) - 56.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -2/5 - I/5, -2/5 - I/5}, w) + 56.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 - I/5, -2/5 - I/5}, w) + 56.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 - I/5, -2/5 - I/5}, w) - 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 - I/5, -2/5 + I/5}, w) + 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 - I/5, -2/5 + I/5}, w) - 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 - I/5, -2/5 + I/5}, w) + 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 - I/5, -2/5 + I/5}, w) - 56.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -2/5 - I/5, -2/5 + I/5}, w) - 56.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -2/5 - I/5, -2/5 + I/5}, w) + 56.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 - I/5, -2/5 + I/5}, w) + 56.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 - I/5, -2/5 + I/5}, w) + 8.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 - I/5, 0}, w) - 8.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 - I/5, 0}, w) + 8.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 - I/5, 0}, w) - 8.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 - I/5, 0}, w) - 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 - I/5, -I}, w) + 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 - I/5, -I}, w) - 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 - I/5, -I}, w) + 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 - I/5, -I}, w) + 56.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -2/5 - I/5, -I}, w) + 56.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -2/5 - I/5, -I}, w) - 56.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 - I/5, -I}, w) - 56.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 - I/5, -I}, w) - 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 - I/5, I}, w) + 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 - I/5, I}, w) - 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 - I/5, I}, w) + 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 - I/5, I}, w) + 56.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -2/5 - I/5, I}, w) + 56.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -2/5 - I/5, I}, w) - 56.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 - I/5, I}, w) - 56.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 - I/5, I}, w) + 24.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 - I/5, (-1 - I*Sqrt(2))/3}, w) - 24.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 - I/5, (-1 - I*Sqrt(2))/3}, w) + 24.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 - I/5, (-1 - I*Sqrt(2))/3}, w) - 24.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 - I/5, (-1 - I*Sqrt(2))/3}, w) + 24.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 - I/5, (-1 + I*Sqrt(2))/3}, w) - 24.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 - I/5, (-1 + I*Sqrt(2))/3}, w) + 24.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 - I/5, (-1 + I*Sqrt(2))/3}, w) - 24.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 - I/5, (-1 + I*Sqrt(2))/3}, w) + 8.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 + I/5, -1}, w) - 8.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 + I/5, -1}, w) + 8.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 + I/5, -1}, w) - 8.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 + I/5, -1}, w) - 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 + I/5, -2/5 - I/5}, w) + 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 + I/5, -2/5 - I/5}, w) - 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 + I/5, -2/5 - I/5}, w) + 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 + I/5, -2/5 - I/5}, w) - 56.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -2/5 + I/5, -2/5 - I/5}, w) - 56.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -2/5 + I/5, -2/5 - I/5}, w) + 56.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 + I/5, -2/5 - I/5}, w) + 56.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 + I/5, -2/5 - I/5}, w) - 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 + I/5, -2/5 + I/5}, w) + 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 + I/5, -2/5 + I/5}, w) - 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 + I/5, -2/5 + I/5}, w) + 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 + I/5, -2/5 + I/5}, w) - 56.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -2/5 + I/5, -2/5 + I/5}, w) - 56.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -2/5 + I/5, -2/5 + I/5}, w) + 56.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 + I/5, -2/5 + I/5}, w) + 56.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 + I/5, -2/5 + I/5}, w) + 8.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 + I/5, 0}, w) - 8.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 + I/5, 0}, w) + 8.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 + I/5, 0}, w) - 8.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 + I/5, 0}, w) - 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 + I/5, -I}, w) + 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 + I/5, -I}, w) - 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 + I/5, -I}, w) + 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 + I/5, -I}, w) + 56.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -2/5 + I/5, -I}, w) + 56.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -2/5 + I/5, -I}, w) - 56.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 + I/5, -I}, w) - 56.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 + I/5, -I}, w) - 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 + I/5, I}, w) + 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 + I/5, I}, w) - 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 + I/5, I}, w) + 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 + I/5, I}, w) + 56.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -2/5 + I/5, I}, w) + 56.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -2/5 + I/5, I}, w) - 56.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 + I/5, I}, w) - 56.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -2/5 + I/5, I}, w) + 24.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 + I/5, (-1 - I*Sqrt(2))/3}, w) - 24.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 + I/5, (-1 - I*Sqrt(2))/3}, w) + 24.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 + I/5, (-1 - I*Sqrt(2))/3}, w) - 24.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 + I/5, (-1 - I*Sqrt(2))/3}, w) + 24.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 + I/5, (-1 + I*Sqrt(2))/3}, w) - 24.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 + I/5, (-1 + I*Sqrt(2))/3}, w) + 24.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 + I/5, (-1 + I*Sqrt(2))/3}, w) - 24.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 + I/5, (-1 + I*Sqrt(2))/3}, w) + 8.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, 0, -2/5 - I/5}, w) - 8.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, 0, -2/5 - I/5}, w) + 8.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, 0, -2/5 - I/5}, w) - 8.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, 0, -2/5 - I/5}, w) + 8.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, 0, -2/5 + I/5}, w) - 8.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, 0, -2/5 + I/5}, w) + 8.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, 0, -2/5 + I/5}, w) - 8.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, 0, -2/5 + I/5}, w) - 8.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, 0, -I}, w) + 8.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, 0, -I}, w) - 8.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, 0, -I}, w) + 8.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, 0, -I}, w) - 8.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, 0, I}, w) + 8.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, 0, I}, w) - 8.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, 0, I}, w) + 8.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, 0, I}, w) + 8.*G({-2/5 - I/5}, w)*G({0, 0, -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({-2/5 + I/5}, w)*G({0, 0, -(w^2/(-1 + 2*w + w^2))}, z) - 8.*G({-I}, w)*G({0, 0, -(w^2/(-1 + 2*w + w^2))}, z) - 8.*G({I}, w)*G({0, 0, -(w^2/(-1 + 2*w + w^2))}, z) - 8.*G({-2/5 - I/5}, w)*G({0, 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({-2/5 + I/5}, w)*G({0, 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 8.*G({-I}, w)*G({0, 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 8.*G({I}, w)*G({0, 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 8.*G({-2/5 - I/5}, w)*G({0, 0, w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({-2/5 + I/5}, w)*G({0, 0, w^2/(1 + 2*w + 3*w^2)}, z) - 8.*G({-I}, w)*G({0, 0, w^2/(1 + 2*w + 3*w^2)}, z) - 8.*G({I}, w)*G({0, 0, w^2/(1 + 2*w + 3*w^2)}, z) - 8.*G({-2/5 - I/5}, w)*G({0, 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({-2/5 + I/5}, w)*G({0, 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 8.*G({-I}, w)*G({0, 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 8.*G({I}, w)*G({0, 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -I, -1}, w) + 8.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -I, -1}, w) - 8.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -I, -1}, w) + 8.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -I, -1}, w) + 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -I, -2/5 - I/5}, w) - 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -I, -2/5 - I/5}, w) + 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -I, -2/5 - I/5}, w) - 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -I, -2/5 - I/5}, w) + 56.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -I, -2/5 - I/5}, w) + 56.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -I, -2/5 - I/5}, w) - 56.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -I, -2/5 - I/5}, w) - 56.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -I, -2/5 - I/5}, w) + 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -I, -2/5 + I/5}, w) - 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -I, -2/5 + I/5}, w) + 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -I, -2/5 + I/5}, w) - 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -I, -2/5 + I/5}, w) + 56.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -I, -2/5 + I/5}, w) + 56.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -I, -2/5 + I/5}, w) - 56.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -I, -2/5 + I/5}, w) - 56.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -I, -2/5 + I/5}, w) - 8.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -I, 0}, w) + 8.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -I, 0}, w) - 8.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -I, 0}, w) + 8.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -I, 0}, w) + 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -I, -I}, w) - 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -I, -I}, w) + 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -I, -I}, w) - 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -I, -I}, w) - 56.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -I, -I}, w) - 56.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -I, -I}, w) + 56.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -I, -I}, w) + 56.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -I, -I}, w) + 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -I, I}, w) - 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -I, I}, w) + 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -I, I}, w) - 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -I, I}, w) - 56.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -I, I}, w) - 56.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -I, I}, w) + 56.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -I, I}, w) + 56.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -I, I}, w) - 24.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -I, (-1 - I*Sqrt(2))/3}, w) + 24.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -I, (-1 - I*Sqrt(2))/3}, w) - 24.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -I, (-1 - I*Sqrt(2))/3}, w) + 24.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -I, (-1 - I*Sqrt(2))/3}, w) - 24.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -I, (-1 + I*Sqrt(2))/3}, w) + 24.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -I, (-1 + I*Sqrt(2))/3}, w) - 24.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -I, (-1 + I*Sqrt(2))/3}, w) + 24.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -I, (-1 + I*Sqrt(2))/3}, w) - 8.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, I, -1}, w) + 8.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, I, -1}, w) - 8.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, I, -1}, w) + 8.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, I, -1}, w) + 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, I, -2/5 - I/5}, w) - 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, I, -2/5 - I/5}, w) + 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, I, -2/5 - I/5}, w) - 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, I, -2/5 - I/5}, w) + 56.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, I, -2/5 - I/5}, w) + 56.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, I, -2/5 - I/5}, w) - 56.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, I, -2/5 - I/5}, w) - 56.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, I, -2/5 - I/5}, w) + 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, I, -2/5 + I/5}, w) - 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, I, -2/5 + I/5}, w) + 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, I, -2/5 + I/5}, w) - 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, I, -2/5 + I/5}, w) + 56.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, I, -2/5 + I/5}, w) + 56.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, I, -2/5 + I/5}, w) - 56.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, I, -2/5 + I/5}, w) - 56.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, I, -2/5 + I/5}, w) - 8.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, I, 0}, w) + 8.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, I, 0}, w) - 8.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, I, 0}, w) + 8.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, I, 0}, w) + 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, I, -I}, w) - 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, I, -I}, w) + 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, I, -I}, w) - 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, I, -I}, w) - 56.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, I, -I}, w) - 56.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, I, -I}, w) + 56.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, I, -I}, w) + 56.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, I, -I}, w) + 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, I, I}, w) - 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, I, I}, w) + 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, I, I}, w) - 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, I, I}, w) - 56.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, I, I}, w) - 56.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, I, I}, w) + 56.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, I, I}, w) + 56.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, I, I}, w) - 24.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, I, (-1 - I*Sqrt(2))/3}, w) + 24.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, I, (-1 - I*Sqrt(2))/3}, w) - 24.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, I, (-1 - I*Sqrt(2))/3}, w) + 24.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, I, (-1 - I*Sqrt(2))/3}, w) - 24.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, I, (-1 + I*Sqrt(2))/3}, w) + 24.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, I, (-1 + I*Sqrt(2))/3}, w) - 24.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, I, (-1 + I*Sqrt(2))/3}, w) + 24.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, I, (-1 + I*Sqrt(2))/3}, w) + 8.*G({-2/5 - I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), 0}, z) + 8.*G({-2/5 + I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), 0}, z) - 8.*G({-I}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), 0}, z) - 8.*G({I}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), 0}, z) + 8.*G({-2/5 - I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w))}, z) + 8.*G({-2/5 + I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w))}, z) - 8.*G({-I}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w))}, z) - 8.*G({I}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w))}, z) - 16.*G({-2/5 - I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 16.*G({-2/5 + I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 16.*G({-I}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 16.*G({I}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 16.*G({-2/5 - I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 16.*G({-2/5 + I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 16.*G({-I}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 16.*G({I}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 24.*G({-2/5 - I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) + 24.*G({-2/5 + I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) - 24.*G({-I}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) - 24.*G({I}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) + 24.*G({-2/5 - I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) + 24.*G({-2/5 + I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) - 24.*G({-I}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) - 24.*G({I}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) - 16.*G({-2/5 - I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 16.*G({-2/5 + I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({-I}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({I}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 16.*G({-2/5 - I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 16.*G({-2/5 + I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({-I}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({I}, w)*G({0, -(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 8.*G({-2/5 - I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), 0}, z) - 8.*G({-2/5 + I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), 0}, z) + 8.*G({-I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), 0}, z) + 8.*G({I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), 0}, z) - 8.*G({-2/5 - I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w))}, z) - 8.*G({-2/5 + I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w))}, z) + 8.*G({-I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w))}, z) + 8.*G({I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w))}, z) + 16.*G({-2/5 - I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 16.*G({-2/5 + I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 16.*G({-I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 16.*G({I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 16.*G({-2/5 - I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 16.*G({-2/5 + I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 16.*G({-I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 16.*G({I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 24.*G({-2/5 - I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) - 24.*G({-2/5 + I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) + 24.*G({-I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) + 24.*G({I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) - 24.*G({-2/5 - I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) - 24.*G({-2/5 + I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) + 24.*G({-I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) + 24.*G({I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) + 16.*G({-2/5 - I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({-2/5 + I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 16.*G({-I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 16.*G({I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({-2/5 - I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({-2/5 + I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 16.*G({-I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 16.*G({I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 8.*G({-2/5 - I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2), 0}, z) + 8.*G({-2/5 + I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2), 0}, z) - 8.*G({-I}, w)*G({0, w^2/(1 + 2*w + 3*w^2), 0}, z) - 8.*G({I}, w)*G({0, w^2/(1 + 2*w + 3*w^2), 0}, z) + 8.*G({-2/5 - I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w))}, z) + 8.*G({-2/5 + I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w))}, z) - 8.*G({-I}, w)*G({0, w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w))}, z) - 8.*G({I}, w)*G({0, w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w))}, z) - 16.*G({-2/5 - I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 16.*G({-2/5 + I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 16.*G({-I}, w)*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 16.*G({I}, w)*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 16.*G({-2/5 - I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 16.*G({-2/5 + I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 16.*G({-I}, w)*G({0, w^2/(1 + 2*w + 3*w^2), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 16.*G({I}, w)*G({0, w^2/(1 + 2*w + 3*w^2), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 24.*G({-2/5 - I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) + 24.*G({-2/5 + I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) - 24.*G({-I}, w)*G({0, w^2/(1 + 2*w + 3*w^2), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) - 24.*G({I}, w)*G({0, w^2/(1 + 2*w + 3*w^2), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) + 24.*G({-2/5 - I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) + 24.*G({-2/5 + I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) - 24.*G({-I}, w)*G({0, w^2/(1 + 2*w + 3*w^2), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) - 24.*G({I}, w)*G({0, w^2/(1 + 2*w + 3*w^2), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) - 16.*G({-2/5 - I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 16.*G({-2/5 + I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({-I}, w)*G({0, w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({I}, w)*G({0, w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 16.*G({-2/5 - I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 16.*G({-2/5 + I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({-I}, w)*G({0, w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({I}, w)*G({0, w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 8.*G({-2/5 - I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), 0}, z) - 8.*G({-2/5 + I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), 0}, z) + 8.*G({-I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), 0}, z) + 8.*G({I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), 0}, z) - 8.*G({-2/5 - I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w))}, z) - 8.*G({-2/5 + I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w))}, z) + 8.*G({-I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w))}, z) + 8.*G({I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w))}, z) + 16.*G({-2/5 - I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 16.*G({-2/5 + I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 16.*G({-I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 16.*G({I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 16.*G({-2/5 - I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 16.*G({-2/5 + I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 16.*G({-I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 16.*G({I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 24.*G({-2/5 - I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) - 24.*G({-2/5 + I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) + 24.*G({-I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) + 24.*G({I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) - 24.*G({-2/5 - I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) - 24.*G({-2/5 + I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) + 24.*G({-I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) + 24.*G({I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) + 16.*G({-2/5 - I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({-2/5 + I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 16.*G({-I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 16.*G({I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({-2/5 - I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({-2/5 + I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 16.*G({-I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 16.*G({I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -1, -2/5 - I/5}, w) - 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -1, -2/5 - I/5}, w) + 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -1, -2/5 - I/5}, w) - 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -1, -2/5 - I/5}, w) - 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -1, -2/5 - I/5}, w) - 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -1, -2/5 - I/5}, w) + 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -1, -2/5 - I/5}, w) + 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -1, -2/5 - I/5}, w) + 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -1, -2/5 + I/5}, w) - 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -1, -2/5 + I/5}, w) + 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -1, -2/5 + I/5}, w) - 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -1, -2/5 + I/5}, w) - 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -1, -2/5 + I/5}, w) - 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -1, -2/5 + I/5}, w) + 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -1, -2/5 + I/5}, w) + 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -1, -2/5 + I/5}, w) - 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -1, -I}, w) + 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -1, -I}, w) - 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -1, -I}, w) + 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -1, -I}, w) + 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -1, -I}, w) + 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -1, -I}, w) - 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -1, -I}, w) - 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -1, -I}, w) - 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -1, I}, w) + 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -1, I}, w) - 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -1, I}, w) + 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -1, I}, w) + 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -1, I}, w) + 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -1, I}, w) - 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -1, I}, w) - 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -1, I}, w) - 44.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -2/5 - I/5, -2/5 - I/5}, w) + 44.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -2/5 - I/5, -2/5 - I/5}, w) - 44.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -2/5 - I/5, -2/5 - I/5}, w) + 44.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -2/5 - I/5, -2/5 - I/5}, w) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -2/5 - I/5, -2/5 - I/5}, w) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -2/5 - I/5, -2/5 - I/5}, w) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 - I/5, -2/5 - I/5}, w) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 - I/5, -2/5 - I/5}, w) - 44.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -2/5 - I/5, -2/5 + I/5}, w) + 44.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -2/5 - I/5, -2/5 + I/5}, w) - 44.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -2/5 - I/5, -2/5 + I/5}, w) + 44.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -2/5 - I/5, -2/5 + I/5}, w) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -2/5 - I/5, -2/5 + I/5}, w) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -2/5 - I/5, -2/5 + I/5}, w) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 - I/5, -2/5 + I/5}, w) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 - I/5, -2/5 + I/5}, w) + 44.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -2/5 - I/5, -I}, w) - 44.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -2/5 - I/5, -I}, w) + 44.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -2/5 - I/5, -I}, w) - 44.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -2/5 - I/5, -I}, w) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -2/5 - I/5, -I}, w) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -2/5 - I/5, -I}, w) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 - I/5, -I}, w) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 - I/5, -I}, w) + 44.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -2/5 - I/5, I}, w) - 44.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -2/5 - I/5, I}, w) + 44.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -2/5 - I/5, I}, w) - 44.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -2/5 - I/5, I}, w) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -2/5 - I/5, I}, w) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -2/5 - I/5, I}, w) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 - I/5, I}, w) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 - I/5, I}, w) - 44.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -2/5 + I/5, -2/5 - I/5}, w) + 44.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -2/5 + I/5, -2/5 - I/5}, w) - 44.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -2/5 + I/5, -2/5 - I/5}, w) + 44.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -2/5 + I/5, -2/5 - I/5}, w) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -2/5 + I/5, -2/5 - I/5}, w) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -2/5 + I/5, -2/5 - I/5}, w) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 + I/5, -2/5 - I/5}, w) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 + I/5, -2/5 - I/5}, w) - 44.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -2/5 + I/5, -2/5 + I/5}, w) + 44.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -2/5 + I/5, -2/5 + I/5}, w) - 44.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -2/5 + I/5, -2/5 + I/5}, w) + 44.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -2/5 + I/5, -2/5 + I/5}, w) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -2/5 + I/5, -2/5 + I/5}, w) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -2/5 + I/5, -2/5 + I/5}, w) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 + I/5, -2/5 + I/5}, w) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 + I/5, -2/5 + I/5}, w) + 44.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -2/5 + I/5, -I}, w) - 44.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -2/5 + I/5, -I}, w) + 44.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -2/5 + I/5, -I}, w) - 44.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -2/5 + I/5, -I}, w) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -2/5 + I/5, -I}, w) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -2/5 + I/5, -I}, w) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 + I/5, -I}, w) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 + I/5, -I}, w) + 44.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -2/5 + I/5, I}, w) - 44.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -2/5 + I/5, I}, w) + 44.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -2/5 + I/5, I}, w) - 44.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -2/5 + I/5, I}, w) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -2/5 + I/5, I}, w) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -2/5 + I/5, I}, w) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 + I/5, I}, w) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 + I/5, I}, w) - 20.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -I, -2/5 - I/5}, w) + 20.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -I, -2/5 - I/5}, w) - 20.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -I, -2/5 - I/5}, w) + 20.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -I, -2/5 - I/5}, w) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -I, -2/5 - I/5}, w) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -I, -2/5 - I/5}, w) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -I, -2/5 - I/5}, w) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -I, -2/5 - I/5}, w) - 20.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -I, -2/5 + I/5}, w) + 20.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -I, -2/5 + I/5}, w) - 20.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -I, -2/5 + I/5}, w) + 20.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -I, -2/5 + I/5}, w) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -I, -2/5 + I/5}, w) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -I, -2/5 + I/5}, w) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -I, -2/5 + I/5}, w) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -I, -2/5 + I/5}, w) + 20.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -I, -I}, w) - 20.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -I, -I}, w) + 20.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -I, -I}, w) - 20.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -I, -I}, w) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -I, -I}, w) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -I, -I}, w) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -I, -I}, w) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -I, -I}, w) + 20.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -I, I}, w) - 20.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -I, I}, w) + 20.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -I, I}, w) - 20.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -I, I}, w) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -I, I}, w) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -I, I}, w) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -I, I}, w) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -I, I}, w) - 20.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, I, -2/5 - I/5}, w) + 20.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, I, -2/5 - I/5}, w) - 20.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, I, -2/5 - I/5}, w) + 20.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, I, -2/5 - I/5}, w) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, I, -2/5 - I/5}, w) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, I, -2/5 - I/5}, w) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, I, -2/5 - I/5}, w) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, I, -2/5 - I/5}, w) - 20.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, I, -2/5 + I/5}, w) + 20.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, I, -2/5 + I/5}, w) - 20.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, I, -2/5 + I/5}, w) + 20.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, I, -2/5 + I/5}, w) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, I, -2/5 + I/5}, w) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, I, -2/5 + I/5}, w) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, I, -2/5 + I/5}, w) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, I, -2/5 + I/5}, w) + 20.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, I, -I}, w) - 20.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, I, -I}, w) + 20.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, I, -I}, w) - 20.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, I, -I}, w) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, I, -I}, w) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, I, -I}, w) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, I, -I}, w) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, I, -I}, w) + 20.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, I, I}, w) - 20.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, I, I}, w) + 20.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, I, I}, w) - 20.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, I, I}, w) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, I, I}, w) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, I, I}, w) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, I, I}, w) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, I, I}, w) + 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, (-1 - I*Sqrt(2))/3, -I}, w) + 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, (-1 - I*Sqrt(2))/3, -I}, w) - 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, (-1 - I*Sqrt(2))/3, -I}, w) + 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, (-1 - I*Sqrt(2))/3, -I}, w) + 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, (-1 - I*Sqrt(2))/3, -I}, w) + 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, (-1 - I*Sqrt(2))/3, -I}, w) - 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, (-1 - I*Sqrt(2))/3, -I}, w) - 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, (-1 - I*Sqrt(2))/3, -I}, w) - 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, (-1 - I*Sqrt(2))/3, I}, w) + 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, (-1 - I*Sqrt(2))/3, I}, w) - 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, (-1 - I*Sqrt(2))/3, I}, w) + 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, (-1 - I*Sqrt(2))/3, I}, w) + 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, (-1 - I*Sqrt(2))/3, I}, w) + 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, (-1 - I*Sqrt(2))/3, I}, w) - 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, (-1 - I*Sqrt(2))/3, I}, w) - 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, (-1 - I*Sqrt(2))/3, I}, w) + 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, (-1 + I*Sqrt(2))/3, -I}, w) + 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, (-1 + I*Sqrt(2))/3, -I}, w) - 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, (-1 + I*Sqrt(2))/3, -I}, w) + 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, (-1 + I*Sqrt(2))/3, -I}, w) + 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, (-1 + I*Sqrt(2))/3, -I}, w) + 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, (-1 + I*Sqrt(2))/3, -I}, w) - 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, (-1 + I*Sqrt(2))/3, -I}, w) - 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, (-1 + I*Sqrt(2))/3, -I}, w) - 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, (-1 + I*Sqrt(2))/3, I}, w) + 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, (-1 + I*Sqrt(2))/3, I}, w) - 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, (-1 + I*Sqrt(2))/3, I}, w) + 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, (-1 + I*Sqrt(2))/3, I}, w) + 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, (-1 + I*Sqrt(2))/3, I}, w) + 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, (-1 + I*Sqrt(2))/3, I}, w) - 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, (-1 + I*Sqrt(2))/3, I}, w) - 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, (-1 + I*Sqrt(2))/3, I}, w) + 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -1, -2/5 - I/5}, w) - 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -1, -2/5 - I/5}, w) + 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -1, -2/5 - I/5}, w) - 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -1, -2/5 - I/5}, w) - 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -1, -2/5 - I/5}, w) - 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -1, -2/5 - I/5}, w) + 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -1, -2/5 - I/5}, w) + 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -1, -2/5 - I/5}, w) + 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -1, -2/5 + I/5}, w) - 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -1, -2/5 + I/5}, w) + 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -1, -2/5 + I/5}, w) - 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -1, -2/5 + I/5}, w) - 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -1, -2/5 + I/5}, w) - 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -1, -2/5 + I/5}, w) + 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -1, -2/5 + I/5}, w) + 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -1, -2/5 + I/5}, w) - 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -1, -I}, w) + 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -1, -I}, w) - 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -1, -I}, w) + 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -1, -I}, w) + 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -1, -I}, w) + 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -1, -I}, w) - 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -1, -I}, w) - 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -1, -I}, w) - 16.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -1, I}, w) + 16.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -1, I}, w) - 16.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -1, I}, w) + 16.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -1, I}, w) + 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -1, I}, w) + 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -1, I}, w) - 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -1, I}, w) - 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -1, I}, w) - 44.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -2/5 - I/5, -2/5 - I/5}, w) + 44.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -2/5 - I/5, -2/5 - I/5}, w) - 44.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -2/5 - I/5, -2/5 - I/5}, w) + 44.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -2/5 - I/5, -2/5 - I/5}, w) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -2/5 - I/5, -2/5 - I/5}, w) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -2/5 - I/5, -2/5 - I/5}, w) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 - I/5, -2/5 - I/5}, w) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 - I/5, -2/5 - I/5}, w) - 44.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -2/5 - I/5, -2/5 + I/5}, w) + 44.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -2/5 - I/5, -2/5 + I/5}, w) - 44.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -2/5 - I/5, -2/5 + I/5}, w) + 44.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -2/5 - I/5, -2/5 + I/5}, w) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -2/5 - I/5, -2/5 + I/5}, w) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -2/5 - I/5, -2/5 + I/5}, w) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 - I/5, -2/5 + I/5}, w) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 - I/5, -2/5 + I/5}, w) + 44.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -2/5 - I/5, -I}, w) - 44.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -2/5 - I/5, -I}, w) + 44.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -2/5 - I/5, -I}, w) - 44.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -2/5 - I/5, -I}, w) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -2/5 - I/5, -I}, w) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -2/5 - I/5, -I}, w) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 - I/5, -I}, w) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 - I/5, -I}, w) + 44.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -2/5 - I/5, I}, w) - 44.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -2/5 - I/5, I}, w) + 44.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -2/5 - I/5, I}, w) - 44.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -2/5 - I/5, I}, w) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -2/5 - I/5, I}, w) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -2/5 - I/5, I}, w) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 - I/5, I}, w) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 - I/5, I}, w) - 44.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -2/5 + I/5, -2/5 - I/5}, w) + 44.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -2/5 + I/5, -2/5 - I/5}, w) - 44.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -2/5 + I/5, -2/5 - I/5}, w) + 44.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -2/5 + I/5, -2/5 - I/5}, w) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -2/5 + I/5, -2/5 - I/5}, w) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -2/5 + I/5, -2/5 - I/5}, w) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 + I/5, -2/5 - I/5}, w) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 + I/5, -2/5 - I/5}, w) - 44.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -2/5 + I/5, -2/5 + I/5}, w) + 44.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -2/5 + I/5, -2/5 + I/5}, w) - 44.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -2/5 + I/5, -2/5 + I/5}, w) + 44.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -2/5 + I/5, -2/5 + I/5}, w) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -2/5 + I/5, -2/5 + I/5}, w) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -2/5 + I/5, -2/5 + I/5}, w) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 + I/5, -2/5 + I/5}, w) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 + I/5, -2/5 + I/5}, w) + 44.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -2/5 + I/5, -I}, w) - 44.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -2/5 + I/5, -I}, w) + 44.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -2/5 + I/5, -I}, w) - 44.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -2/5 + I/5, -I}, w) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -2/5 + I/5, -I}, w) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -2/5 + I/5, -I}, w) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 + I/5, -I}, w) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 + I/5, -I}, w) + 44.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -2/5 + I/5, I}, w) - 44.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -2/5 + I/5, I}, w) + 44.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -2/5 + I/5, I}, w) - 44.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -2/5 + I/5, I}, w) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -2/5 + I/5, I}, w) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -2/5 + I/5, I}, w) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 + I/5, I}, w) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 + I/5, I}, w) - 20.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -I, -2/5 - I/5}, w) + 20.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -I, -2/5 - I/5}, w) - 20.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -I, -2/5 - I/5}, w) + 20.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -I, -2/5 - I/5}, w) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -I, -2/5 - I/5}, w) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -I, -2/5 - I/5}, w) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -I, -2/5 - I/5}, w) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -I, -2/5 - I/5}, w) - 20.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -I, -2/5 + I/5}, w) + 20.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -I, -2/5 + I/5}, w) - 20.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -I, -2/5 + I/5}, w) + 20.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -I, -2/5 + I/5}, w) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -I, -2/5 + I/5}, w) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -I, -2/5 + I/5}, w) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -I, -2/5 + I/5}, w) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -I, -2/5 + I/5}, w) + 20.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -I, -I}, w) - 20.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -I, -I}, w) + 20.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -I, -I}, w) - 20.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -I, -I}, w) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -I, -I}, w) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -I, -I}, w) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -I, -I}, w) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -I, -I}, w) + 20.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -I, I}, w) - 20.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -I, I}, w) + 20.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -I, I}, w) - 20.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -I, I}, w) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -I, I}, w) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -I, I}, w) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -I, I}, w) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -I, I}, w) - 20.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, I, -2/5 - I/5}, w) + 20.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, I, -2/5 - I/5}, w) - 20.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, I, -2/5 - I/5}, w) + 20.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, I, -2/5 - I/5}, w) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, I, -2/5 - I/5}, w) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, I, -2/5 - I/5}, w) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, I, -2/5 - I/5}, w) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, I, -2/5 - I/5}, w) - 20.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, I, -2/5 + I/5}, w) + 20.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, I, -2/5 + I/5}, w) - 20.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, I, -2/5 + I/5}, w) + 20.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, I, -2/5 + I/5}, w) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, I, -2/5 + I/5}, w) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, I, -2/5 + I/5}, w) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, I, -2/5 + I/5}, w) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, I, -2/5 + I/5}, w) + 20.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, I, -I}, w) - 20.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, I, -I}, w) + 20.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, I, -I}, w) - 20.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, I, -I}, w) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, I, -I}, w) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, I, -I}, w) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, I, -I}, w) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, I, -I}, w) + 20.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, I, I}, w) - 20.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, I, I}, w) + 20.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, I, I}, w) - 20.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, I, I}, w) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, I, I}, w) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, I, I}, w) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, I, I}, w) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, I, I}, w) + 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, (-1 - I*Sqrt(2))/3, -I}, w) + 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, (-1 - I*Sqrt(2))/3, -I}, w) - 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, (-1 - I*Sqrt(2))/3, -I}, w) + 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, (-1 - I*Sqrt(2))/3, -I}, w) + 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, (-1 - I*Sqrt(2))/3, -I}, w) + 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, (-1 - I*Sqrt(2))/3, -I}, w) - 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, (-1 - I*Sqrt(2))/3, -I}, w) - 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, (-1 - I*Sqrt(2))/3, -I}, w) - 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, (-1 - I*Sqrt(2))/3, I}, w) + 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, (-1 - I*Sqrt(2))/3, I}, w) - 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, (-1 - I*Sqrt(2))/3, I}, w) + 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, (-1 - I*Sqrt(2))/3, I}, w) + 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, (-1 - I*Sqrt(2))/3, I}, w) + 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, (-1 - I*Sqrt(2))/3, I}, w) - 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, (-1 - I*Sqrt(2))/3, I}, w) - 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, (-1 - I*Sqrt(2))/3, I}, w) + 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, (-1 + I*Sqrt(2))/3, -I}, w) + 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, (-1 + I*Sqrt(2))/3, -I}, w) - 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, (-1 + I*Sqrt(2))/3, -I}, w) + 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, (-1 + I*Sqrt(2))/3, -I}, w) + 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, (-1 + I*Sqrt(2))/3, -I}, w) + 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, (-1 + I*Sqrt(2))/3, -I}, w) - 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, (-1 + I*Sqrt(2))/3, -I}, w) - 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, (-1 + I*Sqrt(2))/3, -I}, w) - 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, (-1 + I*Sqrt(2))/3, I}, w) + 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, (-1 + I*Sqrt(2))/3, I}, w) - 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, (-1 + I*Sqrt(2))/3, I}, w) + 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, (-1 + I*Sqrt(2))/3, I}, w) + 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, (-1 + I*Sqrt(2))/3, I}, w) + 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, (-1 + I*Sqrt(2))/3, I}, w) - 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, (-1 + I*Sqrt(2))/3, I}, w) - 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, (-1 + I*Sqrt(2))/3, I}, w) - 24.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -1, -2/5 - I/5}, w) + 24.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -1, -2/5 - I/5}, w) - 24.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, -1, -2/5 - I/5}, w) + 24.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -1, -2/5 - I/5}, w) - 24.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -1, -2/5 + I/5}, w) + 24.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -1, -2/5 + I/5}, w) - 24.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, -1, -2/5 + I/5}, w) + 24.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -1, -2/5 + I/5}, w) + 24.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -1, -I}, w) - 24.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -1, -I}, w) + 24.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, -1, -I}, w) - 24.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -1, -I}, w) + 24.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -1, I}, w) - 24.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -1, I}, w) + 24.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, -1, I}, w) - 24.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -1, I}, w) + 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5, -2/5 - I/5}, w) - 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5, -2/5 - I/5}, w) + 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5, -2/5 - I/5}, w) - 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5, -2/5 - I/5}, w) + 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5, -2/5 + I/5}, w) - 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5, -2/5 + I/5}, w) + 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5, -2/5 + I/5}, w) - 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5, -2/5 + I/5}, w) - 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5, -I}, w) + 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5, -I}, w) - 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5, -I}, w) + 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5, -I}, w) - 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5, I}, w) + 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5, I}, w) - 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5, I}, w) + 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5, I}, w) + 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5, -2/5 - I/5}, w) - 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5, -2/5 - I/5}, w) + 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5, -2/5 - I/5}, w) - 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5, -2/5 - I/5}, w) + 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5, -2/5 + I/5}, w) - 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5, -2/5 + I/5}, w) + 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5, -2/5 + I/5}, w) - 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5, -2/5 + I/5}, w) - 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5, -I}, w) + 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5, -I}, w) - 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5, -I}, w) + 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5, -I}, w) - 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5, I}, w) + 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5, I}, w) - 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5, I}, w) + 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5, I}, w) + 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -I, -2/5 - I/5}, w) - 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -I, -2/5 - I/5}, w) + 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, -I, -2/5 - I/5}, w) - 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -I, -2/5 - I/5}, w) + 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -I, -2/5 + I/5}, w) - 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -I, -2/5 + I/5}, w) + 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, -I, -2/5 + I/5}, w) - 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -I, -2/5 + I/5}, w) - 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -I, -I}, w) + 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -I, -I}, w) - 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, -I, -I}, w) + 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -I, -I}, w) - 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -I, I}, w) + 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -I, I}, w) - 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, -I, I}, w) + 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -I, I}, w) + 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, I, -2/5 - I/5}, w) - 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, I, -2/5 - I/5}, w) + 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, I, -2/5 - I/5}, w) - 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, I, -2/5 - I/5}, w) + 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, I, -2/5 + I/5}, w) - 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, I, -2/5 + I/5}, w) + 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, I, -2/5 + I/5}, w) - 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, I, -2/5 + I/5}, w) - 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, I, -I}, w) + 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, I, -I}, w) - 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, I, -I}, w) + 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, I, -I}, w) - 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, I, I}, w) + 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, I, I}, w) - 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, I, I}, w) + 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, I, I}, w) - 72.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 72.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 72.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 72.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 72.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 72.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 72.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 72.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 72.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, (-1 - I*Sqrt(2))/3, -I}, w) - 72.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, (-1 - I*Sqrt(2))/3, -I}, w) + 72.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, (-1 - I*Sqrt(2))/3, -I}, w) - 72.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, (-1 - I*Sqrt(2))/3, -I}, w) + 72.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, (-1 - I*Sqrt(2))/3, I}, w) - 72.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, (-1 - I*Sqrt(2))/3, I}, w) + 72.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, (-1 - I*Sqrt(2))/3, I}, w) - 72.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, (-1 - I*Sqrt(2))/3, I}, w) - 72.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 72.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 72.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 72.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 72.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 72.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 72.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 72.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 72.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, (-1 + I*Sqrt(2))/3, -I}, w) - 72.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, (-1 + I*Sqrt(2))/3, -I}, w) + 72.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, (-1 + I*Sqrt(2))/3, -I}, w) - 72.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, (-1 + I*Sqrt(2))/3, -I}, w) + 72.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, (-1 + I*Sqrt(2))/3, I}, w) - 72.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, (-1 + I*Sqrt(2))/3, I}, w) + 72.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, (-1 + I*Sqrt(2))/3, I}, w) - 72.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, (-1 + I*Sqrt(2))/3, I}, w) - 24.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -1, -2/5 - I/5}, w) + 24.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -1, -2/5 - I/5}, w) - 24.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, -1, -2/5 - I/5}, w) + 24.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -1, -2/5 - I/5}, w) - 24.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -1, -2/5 + I/5}, w) + 24.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -1, -2/5 + I/5}, w) - 24.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, -1, -2/5 + I/5}, w) + 24.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -1, -2/5 + I/5}, w) + 24.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -1, -I}, w) - 24.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -1, -I}, w) + 24.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, -1, -I}, w) - 24.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -1, -I}, w) + 24.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -1, I}, w) - 24.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -1, I}, w) + 24.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, -1, I}, w) - 24.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -1, I}, w) + 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5, -2/5 - I/5}, w) - 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5, -2/5 - I/5}, w) + 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5, -2/5 - I/5}, w) - 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5, -2/5 - I/5}, w) + 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5, -2/5 + I/5}, w) - 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5, -2/5 + I/5}, w) + 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5, -2/5 + I/5}, w) - 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5, -2/5 + I/5}, w) - 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5, -I}, w) + 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5, -I}, w) - 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5, -I}, w) + 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5, -I}, w) - 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5, I}, w) + 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5, I}, w) - 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5, I}, w) + 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5, I}, w) + 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5, -2/5 - I/5}, w) - 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5, -2/5 - I/5}, w) + 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5, -2/5 - I/5}, w) - 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5, -2/5 - I/5}, w) + 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5, -2/5 + I/5}, w) - 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5, -2/5 + I/5}, w) + 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5, -2/5 + I/5}, w) - 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5, -2/5 + I/5}, w) - 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5, -I}, w) + 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5, -I}, w) - 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5, -I}, w) + 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5, -I}, w) - 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5, I}, w) + 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5, I}, w) - 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5, I}, w) + 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5, I}, w) + 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -I, -2/5 - I/5}, w) - 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -I, -2/5 - I/5}, w) + 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, -I, -2/5 - I/5}, w) - 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -I, -2/5 - I/5}, w) + 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -I, -2/5 + I/5}, w) - 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -I, -2/5 + I/5}, w) + 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, -I, -2/5 + I/5}, w) - 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -I, -2/5 + I/5}, w) - 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -I, -I}, w) + 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -I, -I}, w) - 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, -I, -I}, w) + 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -I, -I}, w) - 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -I, I}, w) + 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -I, I}, w) - 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, -I, I}, w) + 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -I, I}, w) + 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, I, -2/5 - I/5}, w) - 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, I, -2/5 - I/5}, w) + 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, I, -2/5 - I/5}, w) - 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, I, -2/5 - I/5}, w) + 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, I, -2/5 + I/5}, w) - 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, I, -2/5 + I/5}, w) + 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, I, -2/5 + I/5}, w) - 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, I, -2/5 + I/5}, w) - 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, I, -I}, w) + 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, I, -I}, w) - 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, I, -I}, w) + 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, I, -I}, w) - 48.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, I, I}, w) + 48.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, I, I}, w) - 48.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, I, I}, w) + 48.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, I, I}, w) - 72.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 72.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 72.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 72.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 72.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 72.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 72.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 72.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 72.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, (-1 - I*Sqrt(2))/3, -I}, w) - 72.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, (-1 - I*Sqrt(2))/3, -I}, w) + 72.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, (-1 - I*Sqrt(2))/3, -I}, w) - 72.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, (-1 - I*Sqrt(2))/3, -I}, w) + 72.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, (-1 - I*Sqrt(2))/3, I}, w) - 72.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, (-1 - I*Sqrt(2))/3, I}, w) + 72.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, (-1 - I*Sqrt(2))/3, I}, w) - 72.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, (-1 - I*Sqrt(2))/3, I}, w) - 72.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 72.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 72.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 72.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 72.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 72.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 72.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 72.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 72.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, (-1 + I*Sqrt(2))/3, -I}, w) - 72.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, (-1 + I*Sqrt(2))/3, -I}, w) + 72.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, (-1 + I*Sqrt(2))/3, -I}, w) - 72.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, (-1 + I*Sqrt(2))/3, -I}, w) + 72.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, (-1 + I*Sqrt(2))/3, I}, w) - 72.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, (-1 + I*Sqrt(2))/3, I}, w) + 72.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, (-1 + I*Sqrt(2))/3, I}, w) - 72.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, (-1 + I*Sqrt(2))/3, I}, w) - 8.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 8.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({-I}, w)*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({I}, w)*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 8.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({-I}, w)*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({I}, w)*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 8.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({-I}, w)*G({-w/(2*(1 + w)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({I}, w)*G({-w/(2*(1 + w)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 8.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({-I}, w)*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({I}, w)*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-I}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({I}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-I}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({I}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-I}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({I}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-I}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({I}, w)*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-I}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({I}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-I}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({I}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-I}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({I}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-I}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({I}, w)*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 24.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 24.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({-I}, w)*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({I}, w)*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 24.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 24.*G({-I}, w)*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 24.*G({I}, w)*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 24.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 24.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 24.*G({-I}, w)*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 24.*G({I}, w)*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 24.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 24.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 24.*G({-I}, w)*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 24.*G({I}, w)*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 24.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 24.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({-I}, w)*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({I}, w)*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 24.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 24.*G({-I}, w)*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 24.*G({I}, w)*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 24.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 24.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 24.*G({-I}, w)*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 24.*G({I}, w)*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 24.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 24.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 24.*G({-I}, w)*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 24.*G({I}, w)*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({I}, w)*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 24.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 24.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 24.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 24.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 24.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 24.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 24.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 24.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 24.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 24.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 24.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 24.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 24.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 72.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 72.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 72.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 72.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 72.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 72.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 72.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 72.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 72.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 72.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 72.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 72.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 72.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 72.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 72.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 72.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 72.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 72.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 72.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 72.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 72.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 72.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 72.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 72.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 72.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 72.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 72.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 72.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 72.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 72.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 72.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 72.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 24.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 24.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 24.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 24.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 24.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 24.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 24.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 24.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 24.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 24.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 24.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 24.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 24.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 72.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 72.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 72.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 72.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 72.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 72.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 72.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 72.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 72.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 72.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 72.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 72.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 72.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 72.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 72.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 72.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 72.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 72.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 72.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 72.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 72.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 72.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 72.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 72.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 72.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 72.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 72.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 72.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 72.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 72.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 72.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 72.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({0, 0, 0, -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({0, 0, 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({0, 0, 0, w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({0, 0, 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({0, 0, -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({0, 0, -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({0, 0, -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({0, 0, -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 64.*G({0, 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 64.*G({0, 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 64.*G({0, 0, -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 64.*G({0, 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 64.*G({0, 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 64.*G({0, 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 64.*G({0, 0, -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 64.*G({0, 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 64.*G({0, 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 64.*G({0, 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 64.*G({0, 0, w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 64.*G({0, 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 64.*G({0, 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 64.*G({0, 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 64.*G({0, 0, -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 64.*G({0, 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({0, 0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({0, 0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({0, 0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({0, 0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({0, 0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({0, 0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({0, 0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({0, 0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({0, -w/(2*(1 + w)), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({0, -w/(2*(1 + w)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({0, -w/(2*(1 + w)), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({0, -w/(2*(1 + w)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({0, -w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({0, -w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({0, -w/(2*(1 + w)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({0, -w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 32.*G({0, -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 32.*G({0, -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 32.*G({0, -(w^2/(-1 + 2*w + w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 32.*G({0, -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 32.*G({0, -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 32.*G({0, -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 32.*G({0, -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 32.*G({0, -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 40.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 40.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 40.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 40.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 88.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 88.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 88.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 88.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 88.*G({0, -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 88.*G({0, -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 88.*G({0, -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 88.*G({0, -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 40.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 40.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 40.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 40.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({0, -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({0, -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({0, -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({0, -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({0, -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({0, -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({0, -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({0, -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 32.*G({0, -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 32.*G({0, -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 32.*G({0, -(w^2/(1 + 2*w + 3*w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 32.*G({0, -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 32.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 32.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 32.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 32.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 88.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 88.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 88.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 88.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 40.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 40.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 40.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 40.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 40.*G({0, -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 40.*G({0, -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 40.*G({0, -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 40.*G({0, -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 88.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 88.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 88.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 88.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({0, -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({0, -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({0, -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({0, -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({0, -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({0, -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({0, -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({0, -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 32.*G({0, w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 32.*G({0, w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 32.*G({0, w^2/(1 + 2*w + 3*w^2), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 32.*G({0, w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 32.*G({0, w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 32.*G({0, w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 32.*G({0, w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 32.*G({0, w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 88.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 88.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 88.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 88.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 40.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 40.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 40.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 40.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 40.*G({0, w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 40.*G({0, w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 40.*G({0, w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 40.*G({0, w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 88.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 88.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 88.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 88.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({0, w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({0, w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({0, w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({0, w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({0, w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({0, w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({0, w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({0, w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 32.*G({0, -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 32.*G({0, -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 32.*G({0, -(w^2/(1 + 6*w + 7*w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 32.*G({0, -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 32.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 32.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 32.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 32.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 40.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 40.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 40.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 40.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 88.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 88.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 88.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 88.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 88.*G({0, -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 88.*G({0, -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 88.*G({0, -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 88.*G({0, -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 40.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 40.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 40.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 40.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({0, -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({0, -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({0, -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({0, -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({0, -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({0, -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({0, -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({0, -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 32.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 32.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 32.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 32.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 32.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 32.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 32.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 32.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 32.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 32.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 32.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 32.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 32.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 32.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 32.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 32.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({0, (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({0, (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({0, (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({0, (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({0, (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({0, (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({0, (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({0, (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({0, (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({0, (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({0, (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({0, (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({0, (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({0, (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({0, (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({0, (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 32.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 32.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 32.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 32.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 32.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 32.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 32.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 32.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 32.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 32.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 32.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 32.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 32.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 32.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 32.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 32.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 144.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 144.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 144.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 144.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 144.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 144.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 144.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 144.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 144.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 144.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 144.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 144.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 144.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 144.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 144.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 144.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-w/(2*(1 + w)), 0, 0, -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-w/(2*(1 + w)), 0, 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-w/(2*(1 + w)), 0, 0, w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-w/(2*(1 + w)), 0, 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-w/(2*(1 + w)), 0, -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-w/(2*(1 + w)), 0, -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-w/(2*(1 + w)), 0, -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-w/(2*(1 + w)), 0, -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 64.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 64.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 64.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 64.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 64.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 64.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 64.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 64.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 64.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 64.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 64.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 64.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 64.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 64.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 64.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 64.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 32.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 32.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 32.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 32.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 32.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 32.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 32.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 32.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 40.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 40.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 40.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 40.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 88.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 88.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 88.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 88.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 88.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 88.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 88.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 88.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 40.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 40.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 40.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 40.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 32.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 32.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 32.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 32.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 32.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 32.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 32.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 32.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 88.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 88.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 88.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 88.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 40.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 40.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 40.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 40.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 40.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 40.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 40.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 40.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 88.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 88.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 88.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 88.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 32.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 32.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 32.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 32.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 32.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 32.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 32.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 32.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 88.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 88.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 88.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 88.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 40.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 40.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 40.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 40.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 40.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 40.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 40.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 40.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 88.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 88.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 88.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 88.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 32.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 32.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 32.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 32.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 32.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 32.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 32.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 32.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 40.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 40.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 40.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 40.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 88.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 88.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 88.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 88.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 88.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 88.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 88.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 88.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 40.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 40.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 40.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 40.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 32.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 32.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 32.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 32.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 32.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 32.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 32.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 32.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-w/(2*(1 + w)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 32.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 32.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 32.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 32.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 32.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 32.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 32.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 32.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-w/(2*(1 + w)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({-w/(2*(1 + w)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 32.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 32.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 32.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 32.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 32.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 32.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 32.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 32.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 32.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 32.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 32.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 32.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 32.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 32.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 32.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 32.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-w/(2*(1 + w)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 144.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 144.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 144.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 144.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 144.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 144.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 144.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 144.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 144.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 144.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 144.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 144.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 144.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 144.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 144.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 144.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 64.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, 0, -(w^2/(-1 + 2*w + w^2))}, z) - 64.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 64.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, 0, w^2/(1 + 2*w + 3*w^2)}, z) + 64.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 112.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 112.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 112.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 112.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 112.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 112.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 112.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 112.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 64.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 64.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 64.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 64.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 112.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 112.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 112.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 112.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 112.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 112.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 112.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 112.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 40.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 40.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 40.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 40.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 40.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 40.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 40.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 40.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 40.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 40.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 40.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 40.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 40.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 40.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 40.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 40.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 88.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 88.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 88.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 88.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 88.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 88.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 88.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 88.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 88.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 88.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 88.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 88.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 88.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 88.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 88.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 88.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 64.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, 0, -(w^2/(-1 + 2*w + w^2))}, z) - 64.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 64.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, 0, w^2/(1 + 2*w + 3*w^2)}, z) + 64.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 112.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 112.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 112.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 112.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 112.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 112.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 112.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 112.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 64.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 64.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 64.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 64.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 112.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 112.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 112.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 112.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 112.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 112.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 112.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 112.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 40.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 40.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 40.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 40.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 40.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 40.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 40.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 40.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 40.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 40.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 40.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 40.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 40.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 40.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 40.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 40.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 88.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 88.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 88.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 88.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 88.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 88.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 88.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 88.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 88.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 88.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 88.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 88.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 88.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 88.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 88.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 88.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, 0, -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, 0, w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 144.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 144.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 144.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 144.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 144.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 144.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 144.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 144.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 144.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 144.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 144.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 144.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 144.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 144.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 144.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 144.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 144.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 144.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 144.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 144.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 144.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 144.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 144.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 144.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 144.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 144.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 144.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 144.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 144.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 144.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 144.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 144.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, 0, -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, 0, w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 144.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 144.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 144.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 144.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 144.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 144.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 144.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 144.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 144.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 144.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 144.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 144.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 144.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 144.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 144.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 144.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 144.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 144.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 144.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 144.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 144.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 144.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 144.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 144.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 144.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 144.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 144.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 144.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 144.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 144.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 144.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 144.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 64.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, 0, -(w^2/(-1 + 2*w + w^2))}, z) - 64.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 64.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, 0, w^2/(1 + 2*w + 3*w^2)}, z) + 64.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 112.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 112.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 112.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 112.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 112.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 112.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 112.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 112.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 64.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 64.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 64.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 64.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 112.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 112.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 112.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 112.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 112.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 112.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 112.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 112.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 88.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 88.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 88.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 88.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 88.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 88.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 88.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 88.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 88.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 88.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 88.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 88.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 88.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 88.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 88.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 88.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 40.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 40.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 40.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 40.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 40.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 40.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 40.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 40.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 40.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 40.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 40.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 40.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 40.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 40.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 40.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 40.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 64.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, 0, -(w^2/(-1 + 2*w + w^2))}, z) - 64.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 64.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, 0, w^2/(1 + 2*w + 3*w^2)}, z) + 64.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 112.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 112.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 112.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 112.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 112.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 112.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 112.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 112.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 64.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 64.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 64.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 64.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 112.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 112.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 112.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 112.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 112.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 112.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 112.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 112.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 48.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 88.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 88.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 88.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 88.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 88.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 88.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 88.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 88.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 88.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 88.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 88.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 88.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 88.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 88.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 88.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 88.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 44.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 96.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) - 96.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 96.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) + 96.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 96.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 96.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 96.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 96.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 40.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 40.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 40.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 40.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 40.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 40.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 40.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 40.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 40.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(-1 + 2*w + w^2))}, z) + 40.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 40.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, w^2/(1 + 2*w + 3*w^2)}, z) - 40.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 40.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 40.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 40.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 40.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 - I/5}, w)*Log(w) + 8.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 - I/5}, w)*Log(w) - 8.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 - I/5}, w)*Log(w) + 8.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 - I/5}, w)*Log(w) - 8.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 + I/5}, w)*Log(w) + 8.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 + I/5}, w)*Log(w) - 8.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 + I/5}, w)*Log(w) + 8.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 + I/5}, w)*Log(w) + 8.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -I}, w)*Log(w) - 8.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -I}, w)*Log(w) + 8.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -I}, w)*Log(w) - 8.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -I}, w)*Log(w) + 8.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, I}, w)*Log(w) - 8.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, I}, w)*Log(w) + 8.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, I}, w)*Log(w) - 8.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, I}, w)*Log(w) - 8.*G({-2/5 - I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2))}, z)*Log(z) - 8.*G({-2/5 + I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2))}, z)*Log(z) + 8.*G({-I}, w)*G({0, -(w^2/(-1 + 2*w + w^2))}, z)*Log(z) + 8.*G({I}, w)*G({0, -(w^2/(-1 + 2*w + w^2))}, z)*Log(z) + 8.*G({-2/5 - I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z)*Log(z) + 8.*G({-2/5 + I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z)*Log(z) - 8.*G({-I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z)*Log(z) - 8.*G({I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z)*Log(z) - 8.*G({-2/5 - I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2)}, z)*Log(z) - 8.*G({-2/5 + I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2)}, z)*Log(z) + 8.*G({-I}, w)*G({0, w^2/(1 + 2*w + 3*w^2)}, z)*Log(z) + 8.*G({I}, w)*G({0, w^2/(1 + 2*w + 3*w^2)}, z)*Log(z) + 8.*G({-2/5 - I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z)*Log(z) + 8.*G({-2/5 + I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z)*Log(z) - 8.*G({-I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z)*Log(z) - 8.*G({I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z)*Log(z)

==> anc/M30P2.txt <==
1.*G({-2/5 - I/5}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({-2/5 + I/5}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({-I}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({I}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({-I}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({I}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({-2/5 - I/5}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({-2/5 + I/5}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({-I}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({I}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-I}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({I}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z)

==> anc/M30P3.txt <==
-2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, -2/5 - I/5}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, -2/5 - I/5}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, -2/5 - I/5}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, -2/5 - I/5}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, -2/5 + I/5}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, -2/5 + I/5}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, -2/5 + I/5}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, -2/5 + I/5}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, -I}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, -I}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, -I}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, -I}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, I}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, I}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, I}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, I}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -I}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -I}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -I}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -I}, w) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -I}, w) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -I}, w) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -I}, w) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -I}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, I}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, I}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, I}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, I}, w) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, I}, w) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, I}, w) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, I}, w) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, I}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -I}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -I}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -I}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -I}, w) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -I}, w) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -I}, w) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -I}, w) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -I}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, I}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, I}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, I}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, I}, w) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, I}, w) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, I}, w) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, I}, w) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, I}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 - I/5}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 - I/5}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 - I/5}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 - I/5}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 + I/5}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 + I/5}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 + I/5}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 + I/5}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -I}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -I}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -I}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -I}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, I}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, I}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, I}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, I}, w) - 2.*G({-2/5 - I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-I}, w)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({I}, w)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 + I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-I}, w)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({I}, w)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-2/5 - I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -2/5 - I/5}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -2/5 - I/5}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -2/5 - I/5}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -2/5 - I/5}, w) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -2/5 - I/5}, w) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -2/5 - I/5}, w) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 - I/5}, w) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 - I/5}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -2/5 + I/5}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -2/5 + I/5}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -2/5 + I/5}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -2/5 + I/5}, w) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -2/5 + I/5}, w) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -2/5 + I/5}, w) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 + I/5}, w) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 + I/5}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -I}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -I}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -I}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -I}, w) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -I}, w) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -I}, w) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -I}, w) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -I}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, I}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, I}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, I}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, I}, w) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, I}, w) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, I}, w) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, I}, w) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, I}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -2/5 - I/5}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -2/5 - I/5}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -2/5 - I/5}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -2/5 - I/5}, w) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -2/5 - I/5}, w) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -2/5 - I/5}, w) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 - I/5}, w) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 - I/5}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -2/5 + I/5}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -2/5 + I/5}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -2/5 + I/5}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -2/5 + I/5}, w) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -2/5 + I/5}, w) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -2/5 + I/5}, w) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 + I/5}, w) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 + I/5}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -I}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -I}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -I}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -I}, w) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -I}, w) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -I}, w) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -I}, w) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -I}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, I}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, I}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, I}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, I}, w) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, I}, w) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, I}, w) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, I}, w) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, I}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -I}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -I}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, -I}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -I}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, I}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, I}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, I}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, I}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -I}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -I}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, -I}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -I}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, I}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, I}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, I}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, I}, w) - 2.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-I}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({I}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-I}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({I}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-I}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({I}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-I}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({I}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-2/5 + I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-I}, w)*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({I}, w)*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 - I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-I}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({I}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-I}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({I}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-I}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({I}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-2/5 + I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-I}, w)*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({I}, w)*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 - I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-I}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({I}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 8.*G({0, 0, -(w^2/(-1 + 2*w + w^2))}, z) - 8.*G({0, 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({0, 0, w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({0, 0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 8.*G({0, -(w^2/(-1 + 2*w + w^2)), 0}, z) - 8.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({0, -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 4.*G({0, -(w^2/(-1 + 2*w + w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 12.*G({0, -(w^2/(-1 + 2*w + w^2)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) + 12.*G({0, -(w^2/(-1 + 2*w + w^2)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) - 4.*G({0, -(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 4.*G({0, -(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 8.*G({0, -(w^2/(1 + 2*w + 3*w^2)), 0}, z) + 8.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 4.*G({0, -(w^2/(1 + 2*w + 3*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 12.*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) - 12.*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) + 4.*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 4.*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 8.*G({0, w^2/(1 + 2*w + 3*w^2), 0}, z) + 8.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 4.*G({0, w^2/(1 + 2*w + 3*w^2), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 12.*G({0, w^2/(1 + 2*w + 3*w^2), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) - 12.*G({0, w^2/(1 + 2*w + 3*w^2), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) + 4.*G({0, w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 4.*G({0, w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 8.*G({0, -(w^2/(1 + 6*w + 7*w^2)), 0}, z) - 8.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({0, -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 4.*G({0, -(w^2/(1 + 6*w + 7*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 12.*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) + 12.*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) - 4.*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 4.*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 4.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({0, (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({0, (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({0, (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({0, (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({0, (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({0, (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({0, (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({0, (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 8.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 8.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 8.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 8.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 8.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 8.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 8.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 8.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 8.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 8.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({-(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({-(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({-(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({-(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({-(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({-(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({-(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({-(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({-(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({-(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({-(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({-(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({0, -(w^2/(-1 + 2*w + w^2))}, z)*Log(z) + 8.*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z)*Log(z) + 8.*G({0, w^2/(1 + 2*w + 3*w^2)}, z)*Log(z) - 8.*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z)*Log(z)

==> anc/M31P3.txt <==
1.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) + 1.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) + 1.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) + 1.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) - 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) - 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) + 1.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) + 1.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) + 1.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) + 1.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) - 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) - 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) - 1.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -I}, w) - 1.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -I}, w) - 1.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -I}, w) - 1.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -I}, w) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -I}, w) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -I}, w) + 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -I}, w) + 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -I}, w) - 1.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, I}, w) - 1.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, I}, w) - 1.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, I}, w) - 1.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, I}, w) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, I}, w) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, I}, w) + 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, I}, w) + 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, I}, w) + 1.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) + 1.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) + 1.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) + 1.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) - 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) - 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) + 1.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) + 1.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) + 1.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) + 1.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) - 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) - 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) - 1.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -I}, w) - 1.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -I}, w) - 1.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -I}, w) - 1.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -I}, w) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -I}, w) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -I}, w) + 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -I}, w) + 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -I}, w) - 1.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, I}, w) - 1.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, I}, w) - 1.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, I}, w) - 1.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, I}, w) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, I}, w) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, I}, w) + 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, I}, w) + 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, I}, w) - 1.*G({-2/5 - I/5}, w)*G({0, -2/5 - I/5}, w) - 1.*G({-2/5 + I/5}, w)*G({0, -2/5 - I/5}, w) + 1.*G({-I}, w)*G({0, -2/5 - I/5}, w) + 1.*G({I}, w)*G({0, -2/5 - I/5}, w) - 1.*G({-2/5 - I/5}, w)*G({0, -2/5 + I/5}, w) - 1.*G({-2/5 + I/5}, w)*G({0, -2/5 + I/5}, w) + 1.*G({-I}, w)*G({0, -2/5 + I/5}, w) + 1.*G({I}, w)*G({0, -2/5 + I/5}, w) + 1.*G({-2/5 - I/5}, w)*G({0, -I}, w) + 1.*G({-2/5 + I/5}, w)*G({0, -I}, w) - 1.*G({-I}, w)*G({0, -I}, w) - 1.*G({I}, w)*G({0, -I}, w) + 1.*G({-2/5 - I/5}, w)*G({0, I}, w) + 1.*G({-2/5 + I/5}, w)*G({0, I}, w) - 1.*G({-I}, w)*G({0, I}, w) - 1.*G({I}, w)*G({0, I}, w) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -2/5 - I/5}, w) - 1.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -2/5 - I/5}, w) - 1.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -2/5 - I/5}, w) - 1.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -2/5 - I/5}, w) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -2/5 - I/5}, w) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -2/5 - I/5}, w) + 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 - I/5}, w) + 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 - I/5}, w) - 1.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -2/5 + I/5}, w) - 1.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -2/5 + I/5}, w) - 1.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -2/5 + I/5}, w) - 1.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -2/5 + I/5}, w) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -2/5 + I/5}, w) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -2/5 + I/5}, w) + 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 + I/5}, w) + 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 + I/5}, w) + 1.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -I}, w) + 1.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -I}, w) + 1.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -I}, w) + 1.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -I}, w) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -I}, w) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -I}, w) - 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -I}, w) - 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -I}, w) + 1.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, I}, w) + 1.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, I}, w) + 1.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, I}, w) + 1.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, I}, w) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, I}, w) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, I}, w) - 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, I}, w) - 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, I}, w) - 1.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -2/5 - I/5}, w) - 1.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -2/5 - I/5}, w) - 1.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -2/5 - I/5}, w) - 1.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -2/5 - I/5}, w) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -2/5 - I/5}, w) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -2/5 - I/5}, w) + 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 - I/5}, w) + 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 - I/5}, w) - 1.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -2/5 + I/5}, w) - 1.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -2/5 + I/5}, w) - 1.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -2/5 + I/5}, w) - 1.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -2/5 + I/5}, w) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -2/5 + I/5}, w) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -2/5 + I/5}, w) + 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 + I/5}, w) + 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 + I/5}, w) + 1.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -I}, w) + 1.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -I}, w) + 1.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -I}, w) + 1.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -I}, w) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -I}, w) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -I}, w) - 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -I}, w) - 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -I}, w) + 1.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, I}, w) + 1.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, I}, w) + 1.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, I}, w) + 1.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, I}, w) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, I}, w) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, I}, w) - 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, I}, w) - 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, I}, w) - 1.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-1, -2/5 - I/5, -2/5 - I/5}, w) - 1.*G({-1, -2/5 - I/5, -2/5 + I/5}, w) + 1.*G({-1, -2/5 - I/5, -I}, w) + 1.*G({-1, -2/5 - I/5, I}, w) - 1.*G({-1, -2/5 + I/5, -2/5 - I/5}, w) - 1.*G({-1, -2/5 + I/5, -2/5 + I/5}, w) + 1.*G({-1, -2/5 + I/5, -I}, w) + 1.*G({-1, -2/5 + I/5, I}, w) + 1.*G({-1, -I, -2/5 - I/5}, w) + 1.*G({-1, -I, -2/5 + I/5}, w) - 1.*G({-1, -I, -I}, w) - 1.*G({-1, -I, I}, w) + 1.*G({-1, I, -2/5 - I/5}, w) + 1.*G({-1, I, -2/5 + I/5}, w) - 1.*G({-1, I, -I}, w) - 1.*G({-1, I, I}, w) - 1.*G({-2/5 - I/5, -1, -2/5 - I/5}, w) - 1.*G({-2/5 - I/5, -1, -2/5 + I/5}, w) + 1.*G({-2/5 - I/5, -1, -I}, w) + 1.*G({-2/5 - I/5, -1, I}, w) + 1.*G({-2/5 - I/5, -2/5 - I/5, -2/5 - I/5}, w) + 1.*G({-2/5 - I/5, -2/5 - I/5, -2/5 + I/5}, w) - 1.*G({-2/5 - I/5, -2/5 - I/5, -I}, w) - 1.*G({-2/5 - I/5, -2/5 - I/5, I}, w) + 1.*G({-2/5 - I/5, -2/5 + I/5, -2/5 - I/5}, w) + 1.*G({-2/5 - I/5, -2/5 + I/5, -2/5 + I/5}, w) - 1.*G({-2/5 - I/5, -2/5 + I/5, -I}, w) - 1.*G({-2/5 - I/5, -2/5 + I/5, I}, w) - 1.*G({-2/5 + I/5, -1, -2/5 - I/5}, w) - 1.*G({-2/5 + I/5, -1, -2/5 + I/5}, w) + 1.*G({-2/5 + I/5, -1, -I}, w) + 1.*G({-2/5 + I/5, -1, I}, w) + 1.*G({-2/5 + I/5, -2/5 - I/5, -2/5 - I/5}, w) + 1.*G({-2/5 + I/5, -2/5 - I/5, -2/5 + I/5}, w) - 1.*G({-2/5 + I/5, -2/5 - I/5, -I}, w) - 1.*G({-2/5 + I/5, -2/5 - I/5, I}, w) + 1.*G({-2/5 + I/5, -2/5 + I/5, -2/5 - I/5}, w) + 1.*G({-2/5 + I/5, -2/5 + I/5, -2/5 + I/5}, w) - 1.*G({-2/5 + I/5, -2/5 + I/5, -I}, w) - 1.*G({-2/5 + I/5, -2/5 + I/5, I}, w) + 1.*G({0, -2/5 - I/5, -2/5 - I/5}, w) + 1.*G({0, -2/5 - I/5, -2/5 + I/5}, w) - 1.*G({0, -2/5 - I/5, -I}, w) - 1.*G({0, -2/5 - I/5, I}, w) + 1.*G({0, -2/5 + I/5, -2/5 - I/5}, w) + 1.*G({0, -2/5 + I/5, -2/5 + I/5}, w) - 1.*G({0, -2/5 + I/5, -I}, w) - 1.*G({0, -2/5 + I/5, I}, w) - 1.*G({0, -I, -2/5 - I/5}, w) - 1.*G({0, -I, -2/5 + I/5}, w) + 1.*G({0, -I, -I}, w) + 1.*G({0, -I, I}, w) - 1.*G({0, I, -2/5 - I/5}, w) - 1.*G({0, I, -2/5 + I/5}, w) + 1.*G({0, I, -I}, w) + 1.*G({0, I, I}, w) + 2.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({0, -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 2.*G({0, -(w^2/(-1 + 2*w + w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 2.*G({0, -(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({0, -(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({0, -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 2.*G({0, -(w^2/(1 + 2*w + 3*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 2.*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({0, w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 2.*G({0, w^2/(1 + 2*w + 3*w^2), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 2.*G({0, w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({0, w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({0, -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 2.*G({0, -(w^2/(1 + 6*w + 7*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 2.*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-I, -1, -2/5 - I/5}, w) + 1.*G({-I, -1, -2/5 + I/5}, w) - 1.*G({-I, -1, -I}, w) - 1.*G({-I, -1, I}, w) - 1.*G({-I, -I, -2/5 - I/5}, w) - 1.*G({-I, -I, -2/5 + I/5}, w) + 1.*G({-I, -I, -I}, w) + 1.*G({-I, -I, I}, w) - 1.*G({-I, I, -2/5 - I/5}, w) - 1.*G({-I, I, -2/5 + I/5}, w) + 1.*G({-I, I, -I}, w) + 1.*G({-I, I, I}, w) + 1.*G({I, -1, -2/5 - I/5}, w) + 1.*G({I, -1, -2/5 + I/5}, w) - 1.*G({I, -1, -I}, w) - 1.*G({I, -1, I}, w) - 1.*G({I, -I, -2/5 - I/5}, w) - 1.*G({I, -I, -2/5 + I/5}, w) + 1.*G({I, -I, -I}, w) + 1.*G({I, -I, I}, w) - 1.*G({I, I, -2/5 - I/5}, w) - 1.*G({I, I, -2/5 + I/5}, w) + 1.*G({I, I, -I}, w) + 1.*G({I, I, I}, w) + 2.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z)

==> anc/M33P2.txt <==
0. + 1.*(G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z))

==> anc/M33P3.txt <==
0. - 2.77258887905365*(G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z)) + 1.*(-2*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) - 2*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) - 2*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) - 2*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) + 2*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) + 2*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) + 2*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) + 2*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) + 2*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, I}, w) + 2*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, I}, w) + 2*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, I}, w) + 2*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, I}, w) - 2*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, I}, w) - 2*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, I}, w) - 2*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, I}, w) - 2*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, I}, w) - 2*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) - 2*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) - 2*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) - 2*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) + 2*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) + 2*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) + 2*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) + 2*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) + 2*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -I}, w) + 2*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -I}, w) + 2*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -I}, w) + 2*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -I}, w) - 2*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -I}, w) - 2*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -I}, w) - 2*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -I}, w) - 2*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -I}, w) + 2*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -2/5 + I/5}, w) + 2*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -2/5 + I/5}, w) + 2*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -2/5 + I/5}, w) + 2*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -2/5 + I/5}, w) - 2*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -2/5 + I/5}, w) - 2*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -2/5 + I/5}, w) - 2*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 + I/5}, w) - 2*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 + I/5}, w) - 2*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -I}, w) - 2*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -I}, w) - 2*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -I}, w) - 2*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -I}, w) + 2*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -I}, w) + 2*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -I}, w) + 2*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -I}, w) + 2*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -I}, w) + 2*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -2/5 - I/5}, w) + 2*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -2/5 - I/5}, w) + 2*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -2/5 - I/5}, w) + 2*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -2/5 - I/5}, w) - 2*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -2/5 - I/5}, w) - 2*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -2/5 - I/5}, w) - 2*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 - I/5}, w) - 2*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 - I/5}, w) - 2*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, I}, w) - 2*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, I}, w) - 2*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, I}, w) - 2*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, I}, w) + 2*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, I}, w) + 2*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, I}, w) + 2*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, I}, w) + 2*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, I}, w) - G({-2/5 - I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), ((-I)*w^2)/(-1 - 2*w + w^2)}, z) + G({-2/5 + I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), ((-I)*w^2)/(-1 - 2*w + w^2)}, z) - G({-I}, w)*G({-(w^2/(-1 + 2*w + w^2)), ((-I)*w^2)/(-1 - 2*w + w^2)}, z) + G({I}, w)*G({-(w^2/(-1 + 2*w + w^2)), ((-I)*w^2)/(-1 - 2*w + w^2)}, z) + G({-2/5 - I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), (I*w^2)/(-1 - 2*w + w^2)}, z) - G({-2/5 + I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), (I*w^2)/(-1 - 2*w + w^2)}, z) + G({-I}, w)*G({-(w^2/(-1 + 2*w + w^2)), (I*w^2)/(-1 - 2*w + w^2)}, z) - G({I}, w)*G({-(w^2/(-1 + 2*w + w^2)), (I*w^2)/(-1 - 2*w + w^2)}, z) - G({-2/5 - I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), ((-I)*w^2)/(-1 - (2 - 4*I)*w + (1 + 4*I)*w^2)}, z) + G({-2/5 + I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), ((-I)*w^2)/(-1 - (2 - 4*I)*w + (1 + 4*I)*w^2)}, z) - G({-I}, w)*G({-(w^2/(-1 + 2*w + w^2)), ((-I)*w^2)/(-1 - (2 - 4*I)*w + (1 + 4*I)*w^2)}, z) + G({I}, w)*G({-(w^2/(-1 + 2*w + w^2)), ((-I)*w^2)/(-1 - (2 - 4*I)*w + (1 + 4*I)*w^2)}, z) + G({-2/5 - I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-I + (4 - 2*I)*w + (4 + I)*w^2))}, z) - G({-2/5 + I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-I + (4 - 2*I)*w + (4 + I)*w^2))}, z) + G({-I}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-I + (4 - 2*I)*w + (4 + I)*w^2))}, z) - G({I}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-I + (4 - 2*I)*w + (4 + I)*w^2))}, z) + G({-2/5 - I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), ((-I)*w^2)/(-1 - 2*w + w^2)}, z) - G({-2/5 + I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), ((-I)*w^2)/(-1 - 2*w + w^2)}, z) + G({-I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), ((-I)*w^2)/(-1 - 2*w + w^2)}, z) - G({I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), ((-I)*w^2)/(-1 - 2*w + w^2)}, z) - G({-2/5 - I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), (I*w^2)/(-1 - 2*w + w^2)}, z) + G({-2/5 + I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), (I*w^2)/(-1 - 2*w + w^2)}, z) - G({-I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), (I*w^2)/(-1 - 2*w + w^2)}, z) + G({I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), (I*w^2)/(-1 - 2*w + w^2)}, z) + G({-2/5 - I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), ((-I)*w^2)/(-1 - (2 - 4*I)*w + (1 + 4*I)*w^2)}, z) - G({-2/5 + I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), ((-I)*w^2)/(-1 - (2 - 4*I)*w + (1 + 4*I)*w^2)}, z) + G({-I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), ((-I)*w^2)/(-1 - (2 - 4*I)*w + (1 + 4*I)*w^2)}, z) - G({I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), ((-I)*w^2)/(-1 - (2 - 4*I)*w + (1 + 4*I)*w^2)}, z) - G({-2/5 - I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-I + (4 - 2*I)*w + (4 + I)*w^2))}, z) + G({-2/5 + I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-I + (4 - 2*I)*w + (4 + I)*w^2))}, z) - G({-I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-I + (4 - 2*I)*w + (4 + I)*w^2))}, z) + G({I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-I + (4 - 2*I)*w + (4 + I)*w^2))}, z) + G({-2/5 - I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), ((-I)*w^2)/(-1 - 2*w + w^2)}, z) - G({-2/5 + I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), ((-I)*w^2)/(-1 - 2*w + w^2)}, z) + G({-I}, w)*G({w^2/(1 + 2*w + 3*w^2), ((-I)*w^2)/(-1 - 2*w + w^2)}, z) - G({I}, w)*G({w^2/(1 + 2*w + 3*w^2), ((-I)*w^2)/(-1 - 2*w + w^2)}, z) - G({-2/5 - I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), (I*w^2)/(-1 - 2*w + w^2)}, z) + G({-2/5 + I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), (I*w^2)/(-1 - 2*w + w^2)}, z) - G({-I}, w)*G({w^2/(1 + 2*w + 3*w^2), (I*w^2)/(-1 - 2*w + w^2)}, z) + G({I}, w)*G({w^2/(1 + 2*w + 3*w^2), (I*w^2)/(-1 - 2*w + w^2)}, z) + G({-2/5 - I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), ((-I)*w^2)/(-1 - (2 - 4*I)*w + (1 + 4*I)*w^2)}, z) - G({-2/5 + I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), ((-I)*w^2)/(-1 - (2 - 4*I)*w + (1 + 4*I)*w^2)}, z) + G({-I}, w)*G({w^2/(1 + 2*w + 3*w^2), ((-I)*w^2)/(-1 - (2 - 4*I)*w + (1 + 4*I)*w^2)}, z) - G({I}, w)*G({w^2/(1 + 2*w + 3*w^2), ((-I)*w^2)/(-1 - (2 - 4*I)*w + (1 + 4*I)*w^2)}, z) - G({-2/5 - I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-I + (4 - 2*I)*w + (4 + I)*w^2))}, z) + G({-2/5 + I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-I + (4 - 2*I)*w + (4 + I)*w^2))}, z) - G({-I}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-I + (4 - 2*I)*w + (4 + I)*w^2))}, z) + G({I}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-I + (4 - 2*I)*w + (4 + I)*w^2))}, z) - G({-2/5 - I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), ((-I)*w^2)/(-1 - 2*w + w^2)}, z) + G({-2/5 + I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), ((-I)*w^2)/(-1 - 2*w + w^2)}, z) - G({-I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), ((-I)*w^2)/(-1 - 2*w + w^2)}, z) + G({I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), ((-I)*w^2)/(-1 - 2*w + w^2)}, z) + G({-2/5 - I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), (I*w^2)/(-1 - 2*w + w^2)}, z) - G({-2/5 + I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), (I*w^2)/(-1 - 2*w + w^2)}, z) + G({-I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), (I*w^2)/(-1 - 2*w + w^2)}, z) - G({I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), (I*w^2)/(-1 - 2*w + w^2)}, z) - G({-2/5 - I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), ((-I)*w^2)/(-1 - (2 - 4*I)*w + (1 + 4*I)*w^2)}, z) + G({-2/5 + I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), ((-I)*w^2)/(-1 - (2 - 4*I)*w + (1 + 4*I)*w^2)}, z) - G({-I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), ((-I)*w^2)/(-1 - (2 - 4*I)*w + (1 + 4*I)*w^2)}, z) + G({I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), ((-I)*w^2)/(-1 - (2 - 4*I)*w + (1 + 4*I)*w^2)}, z) + G({-2/5 - I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-I + (4 - 2*I)*w + (4 + I)*w^2))}, z) - G({-2/5 + I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-I + (4 - 2*I)*w + (4 + I)*w^2))}, z) + G({-I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-I + (4 - 2*I)*w + (4 + I)*w^2))}, z) - G({I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-I + (4 - 2*I)*w + (4 + I)*w^2))}, z) + G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2*(G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 2*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z)) - 2*(G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z)) - 2*(G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z)) + 2*(G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 2*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z)) - 2*(G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - G({0, -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z)) - 2*(G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - G({0, -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z)) + 2*(G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - G({0, -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z)) + 2*(G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - G({0, -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z)) + 2*(G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 2*G({0, w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z)) + 2*(G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z)) + 2*(G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z)) - 2*(G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z)) - 2*(G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z)) - 2*(G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({0, -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z)) - 2*(G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({0, -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z)) + 2*(G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 2*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z)) + 2*(G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z)) - 2*(G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z)) - 2*(G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z)) + 2*(G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z)) + 2*(G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - G({0, -(w^2/(-1 + 2*w + w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z)) - 2*(G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - G({0, -(w^2/(1 + 2*w + 3*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z)) - 2*(G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - G({0, w^2/(1 + 2*w + 3*w^2), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z)) + 2*(G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - G({0, -(w^2/(1 + 6*w + 7*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z)) - 2*(G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - G({0, -(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z)) + 2*(G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - G({0, -(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z)) + 2*(G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - G({0, w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z)) - 2*(G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - G({0, -(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z)) - 2*(G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - G({0, -(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z)) + 2*(G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - G({0, -(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z)) + 2*(G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - G({0, w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z)) - 2*(G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - G({0, -(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z)) + 2*G({-(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2*G({-(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2*G({-(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2*G({-(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({-(w^2/(-1 + 2*w + w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + G({-(w^2/(-1 + 2*w + w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + G({-(w^2/(-1 + 2*w + w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - G({-(w^2/(-1 + 2*w + w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({-(w^2/(-1 + 2*w + w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + G({-(w^2/(-1 + 2*w + w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + G({-(w^2/(-1 + 2*w + w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - G({-(w^2/(-1 + 2*w + w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({-(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + G({-(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + G({-(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - G({-(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({-(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + G({-(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + G({-(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - G({-(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2*G({-(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2*G({-(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2*G({-(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2*G({-(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + G({-(w^2/(1 + 2*w + 3*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - G({-(w^2/(1 + 2*w + 3*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({-(w^2/(1 + 2*w + 3*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + G({-(w^2/(1 + 2*w + 3*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + G({-(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - G({-(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({-(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + G({-(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + G({-(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - G({-(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({-(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + G({-(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2*G({w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2*G({w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2*G({w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2*G({w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + G({w^2/(1 + 2*w + 3*w^2), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - G({w^2/(1 + 2*w + 3*w^2), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({w^2/(1 + 2*w + 3*w^2), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + G({w^2/(1 + 2*w + 3*w^2), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + G({w^2/(1 + 2*w + 3*w^2), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - G({w^2/(1 + 2*w + 3*w^2), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({w^2/(1 + 2*w + 3*w^2), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + G({w^2/(1 + 2*w + 3*w^2), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + G({w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - G({w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + G({w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + G({w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - G({w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + G({w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2*G({-(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2*G({-(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2*G({-(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2*G({-(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({-(w^2/(1 + 6*w + 7*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + G({-(w^2/(1 + 6*w + 7*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + G({-(w^2/(1 + 6*w + 7*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - G({-(w^2/(1 + 6*w + 7*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({-(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + G({-(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + G({-(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - G({-(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({-(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + G({-(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + G({-(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - G({-(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z)) + 1.*(G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) + G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) + G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) + G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) - G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) - G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) - G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) - G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) - G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) - G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) - G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) - G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) + G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) + G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) + G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) + G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) + G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -I}, w) + G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -I}, w) + G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -I}, w) + G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -I}, w) - G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -I}, w) - G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -I}, w) - G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -I}, w) - G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -I}, w) - G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, I}, w) - G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, I}, w) - G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, I}, w) - G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, I}, w) + G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, I}, w) + G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, I}, w) + G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, I}, w) + G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, I}, w) - G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) - G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) - G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) - G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) + G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) + G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) + G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) + G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) + G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) + G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) + G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) + G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) - G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) - G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) - G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) - G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) - G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -I}, w) - G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -I}, w) - G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -I}, w) - G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -I}, w) + G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -I}, w) + G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -I}, w) + G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -I}, w) + G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -I}, w) + G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, I}, w) + G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, I}, w) + G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, I}, w) + G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, I}, w) - G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, I}, w) - G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, I}, w) - G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, I}, w) - G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, I}, w) + G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -2/5 - I/5}, w) + G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -2/5 - I/5}, w) + G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -2/5 - I/5}, w) + G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -2/5 - I/5}, w) - G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -2/5 - I/5}, w) - G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -2/5 - I/5}, w) - G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 - I/5}, w) - G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 - I/5}, w) - G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -2/5 + I/5}, w) - G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -2/5 + I/5}, w) - G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -2/5 + I/5}, w) - G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -2/5 + I/5}, w) + G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -2/5 + I/5}, w) + G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -2/5 + I/5}, w) + G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 + I/5}, w) + G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 + I/5}, w) + G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -I}, w) + G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -I}, w) + G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -I}, w) + G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -I}, w) - G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -I}, w) - G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -I}, w) - G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -I}, w) - G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -I}, w) - G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, I}, w) - G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, I}, w) - G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, I}, w) - G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, I}, w) + G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, I}, w) + G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, I}, w) + G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, I}, w) + G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, I}, w) - G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -2/5 - I/5}, w) - G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -2/5 - I/5}, w) - G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -2/5 - I/5}, w) - G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -2/5 - I/5}, w) + G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -2/5 - I/5}, w) + G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -2/5 - I/5}, w) + G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 - I/5}, w) + G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 - I/5}, w) + G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -2/5 + I/5}, w) + G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -2/5 + I/5}, w) + G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -2/5 + I/5}, w) + G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -2/5 + I/5}, w) - G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -2/5 + I/5}, w) - G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -2/5 + I/5}, w) - G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 + I/5}, w) - G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 + I/5}, w) - G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -I}, w) - G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -I}, w) - G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -I}, w) - G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -I}, w) + G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -I}, w) + G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -I}, w) + G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -I}, w) + G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -I}, w) + G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, I}, w) + G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, I}, w) + G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, I}, w) + G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, I}, w) - G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, I}, w) - G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, I}, w) - G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, I}, w) - G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, I}, w) + G({-2/5 - I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), ((-I)*w^2)/(-1 - 2*w + w^2)}, z) - G({-2/5 + I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), ((-I)*w^2)/(-1 - 2*w + w^2)}, z) + G({-I}, w)*G({-(w^2/(-1 + 2*w + w^2)), ((-I)*w^2)/(-1 - 2*w + w^2)}, z) - G({I}, w)*G({-(w^2/(-1 + 2*w + w^2)), ((-I)*w^2)/(-1 - 2*w + w^2)}, z) - G({-2/5 - I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), (I*w^2)/(-1 - 2*w + w^2)}, z) + G({-2/5 + I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), (I*w^2)/(-1 - 2*w + w^2)}, z) - G({-I}, w)*G({-(w^2/(-1 + 2*w + w^2)), (I*w^2)/(-1 - 2*w + w^2)}, z) + G({I}, w)*G({-(w^2/(-1 + 2*w + w^2)), (I*w^2)/(-1 - 2*w + w^2)}, z) - 2*G({-1}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + G({-2/5 - I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + G({-2/5 + I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + G({-I}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + G({I}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + G({-2/5 - I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), ((-I)*w^2)/(-1 - (2 - 4*I)*w + (1 + 4*I)*w^2)}, z) - G({-2/5 + I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), ((-I)*w^2)/(-1 - (2 - 4*I)*w + (1 + 4*I)*w^2)}, z) + G({-I}, w)*G({-(w^2/(-1 + 2*w + w^2)), ((-I)*w^2)/(-1 - (2 - 4*I)*w + (1 + 4*I)*w^2)}, z) - G({I}, w)*G({-(w^2/(-1 + 2*w + w^2)), ((-I)*w^2)/(-1 - (2 - 4*I)*w + (1 + 4*I)*w^2)}, z) + 2*G({-1}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({-2/5 - I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({-2/5 + I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({-I}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({I}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2*G({-1}, w)*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - G({-2/5 - I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - G({-2/5 + I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - G({-I}, w)*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - G({I}, w)*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - G({-2/5 - I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-I + (4 - 2*I)*w + (4 + I)*w^2))}, z) + G({-2/5 + I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-I + (4 - 2*I)*w + (4 + I)*w^2))}, z) - G({-I}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-I + (4 - 2*I)*w + (4 + I)*w^2))}, z) + G({I}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-I + (4 - 2*I)*w + (4 + I)*w^2))}, z) - 2*G({-1}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + G({-2/5 - I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + G({-2/5 + I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + G({-I}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + G({I}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({-2/5 - I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), ((-I)*w^2)/(-1 - 2*w + w^2)}, z) + G({-2/5 + I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), ((-I)*w^2)/(-1 - 2*w + w^2)}, z) - G({-I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), ((-I)*w^2)/(-1 - 2*w + w^2)}, z) + G({I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), ((-I)*w^2)/(-1 - 2*w + w^2)}, z) + G({-2/5 - I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), (I*w^2)/(-1 - 2*w + w^2)}, z) - G({-2/5 + I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), (I*w^2)/(-1 - 2*w + w^2)}, z) + G({-I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), (I*w^2)/(-1 - 2*w + w^2)}, z) - G({I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), (I*w^2)/(-1 - 2*w + w^2)}, z) + 2*G({-1}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - G({-2/5 - I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - G({-2/5 + I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - G({-I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - G({I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - G({-2/5 - I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), ((-I)*w^2)/(-1 - (2 - 4*I)*w + (1 + 4*I)*w^2)}, z) + G({-2/5 + I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), ((-I)*w^2)/(-1 - (2 - 4*I)*w + (1 + 4*I)*w^2)}, z) - G({-I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), ((-I)*w^2)/(-1 - (2 - 4*I)*w + (1 + 4*I)*w^2)}, z) + G({I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), ((-I)*w^2)/(-1 - (2 - 4*I)*w + (1 + 4*I)*w^2)}, z) - 2*G({-1}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + G({-2/5 - I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + G({-2/5 + I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + G({-I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + G({I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2*G({-1}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + G({-2/5 - I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + G({-2/5 + I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + G({-I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + G({I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + G({-2/5 - I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-I + (4 - 2*I)*w + (4 + I)*w^2))}, z) - G({-2/5 + I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-I + (4 - 2*I)*w + (4 + I)*w^2))}, z) + G({-I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-I + (4 - 2*I)*w + (4 + I)*w^2))}, z) - G({I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-I + (4 - 2*I)*w + (4 + I)*w^2))}, z) + 2*G({-1}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({-2/5 - I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({-2/5 + I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({-I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({-2/5 - I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), ((-I)*w^2)/(-1 - 2*w + w^2)}, z) + G({-2/5 + I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), ((-I)*w^2)/(-1 - 2*w + w^2)}, z) - G({-I}, w)*G({w^2/(1 + 2*w + 3*w^2), ((-I)*w^2)/(-1 - 2*w + w^2)}, z) + G({I}, w)*G({w^2/(1 + 2*w + 3*w^2), ((-I)*w^2)/(-1 - 2*w + w^2)}, z) + G({-2/5 - I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), (I*w^2)/(-1 - 2*w + w^2)}, z) - G({-2/5 + I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), (I*w^2)/(-1 - 2*w + w^2)}, z) + G({-I}, w)*G({w^2/(1 + 2*w + 3*w^2), (I*w^2)/(-1 - 2*w + w^2)}, z) - G({I}, w)*G({w^2/(1 + 2*w + 3*w^2), (I*w^2)/(-1 - 2*w + w^2)}, z) + 2*G({-1}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - G({-2/5 - I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - G({-2/5 + I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - G({-I}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - G({I}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - G({-2/5 - I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), ((-I)*w^2)/(-1 - (2 - 4*I)*w + (1 + 4*I)*w^2)}, z) + G({-2/5 + I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), ((-I)*w^2)/(-1 - (2 - 4*I)*w + (1 + 4*I)*w^2)}, z) - G({-I}, w)*G({w^2/(1 + 2*w + 3*w^2), ((-I)*w^2)/(-1 - (2 - 4*I)*w + (1 + 4*I)*w^2)}, z) + G({I}, w)*G({w^2/(1 + 2*w + 3*w^2), ((-I)*w^2)/(-1 - (2 - 4*I)*w + (1 + 4*I)*w^2)}, z) - 2*G({-1}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + G({-2/5 - I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + G({-2/5 + I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + G({-I}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + G({I}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2*G({-1}, w)*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + G({-2/5 - I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + G({-2/5 + I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + G({-I}, w)*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + G({I}, w)*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + G({-2/5 - I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-I + (4 - 2*I)*w + (4 + I)*w^2))}, z) - G({-2/5 + I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-I + (4 - 2*I)*w + (4 + I)*w^2))}, z) + G({-I}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-I + (4 - 2*I)*w + (4 + I)*w^2))}, z) - G({I}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-I + (4 - 2*I)*w + (4 + I)*w^2))}, z) + 2*G({-1}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({-2/5 - I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({-2/5 + I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({-I}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({I}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + G({-2/5 - I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), ((-I)*w^2)/(-1 - 2*w + w^2)}, z) - G({-2/5 + I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), ((-I)*w^2)/(-1 - 2*w + w^2)}, z) + G({-I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), ((-I)*w^2)/(-1 - 2*w + w^2)}, z) - G({I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), ((-I)*w^2)/(-1 - 2*w + w^2)}, z) - G({-2/5 - I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), (I*w^2)/(-1 - 2*w + w^2)}, z) + G({-2/5 + I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), (I*w^2)/(-1 - 2*w + w^2)}, z) - G({-I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), (I*w^2)/(-1 - 2*w + w^2)}, z) + G({I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), (I*w^2)/(-1 - 2*w + w^2)}, z) - 2*G({-1}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + G({-2/5 - I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + G({-2/5 + I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + G({-I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + G({I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + G({-2/5 - I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), ((-I)*w^2)/(-1 - (2 - 4*I)*w + (1 + 4*I)*w^2)}, z) - G({-2/5 + I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), ((-I)*w^2)/(-1 - (2 - 4*I)*w + (1 + 4*I)*w^2)}, z) + G({-I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), ((-I)*w^2)/(-1 - (2 - 4*I)*w + (1 + 4*I)*w^2)}, z) - G({I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), ((-I)*w^2)/(-1 - (2 - 4*I)*w + (1 + 4*I)*w^2)}, z) + 2*G({-1}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({-2/5 - I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({-2/5 + I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({-I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2*G({-1}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - G({-2/5 - I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - G({-2/5 + I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - G({-I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - G({I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - G({-2/5 - I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-I + (4 - 2*I)*w + (4 + I)*w^2))}, z) + G({-2/5 + I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-I + (4 - 2*I)*w + (4 + I)*w^2))}, z) - G({-I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-I + (4 - 2*I)*w + (4 + I)*w^2))}, z) + G({I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-I + (4 - 2*I)*w + (4 + I)*w^2))}, z) - 2*G({-1}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + G({-2/5 - I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + G({-2/5 + I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + G({-I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + G({I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2*(G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 2*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z)) - 2*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2*G({0, -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2*(G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z)) + 2*(G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z)) + 2*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2*(G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 2*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z)) - 2*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2*G({0, -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2*(G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - G({0, -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z)) + 2*(G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - G({0, -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z)) + 2*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 2*(G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - G({0, -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z)) - 2*(G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - G({0, -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z)) - 2*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2*(G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 2*G({0, w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z)) - 2*G({0, w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 2*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2*(G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z)) - 2*(G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z)) - 2*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2*(G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z)) + 2*(G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z)) + 2*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2*(G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({0, -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z)) + 2*(G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({0, -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z)) + 2*G({0, -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2*(G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 2*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z)) - 2*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 2*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 2*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2*G({-(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2*G({-(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2*G({-(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2*G({-(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 3*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 3*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 3*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 3*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 3*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 3*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 3*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 3*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + G({-(w^2/(-1 + 2*w + w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - G({-(w^2/(-1 + 2*w + w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({-(w^2/(-1 + 2*w + w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + G({-(w^2/(-1 + 2*w + w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + G({-(w^2/(-1 + 2*w + w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - G({-(w^2/(-1 + 2*w + w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({-(w^2/(-1 + 2*w + w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + G({-(w^2/(-1 + 2*w + w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + G({-(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - G({-(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({-(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + G({-(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + G({-(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - G({-(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({-(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + G({-(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6*G({-(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6*G({-(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6*G({-(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6*G({-(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6*G({-(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6*G({-(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6*G({-(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6*G({-(w^2/(-1 + 2*w + w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2*G({-(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2*G({-(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2*G({-(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2*G({-(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 3*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 3*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({-(w^2/(1 + 2*w + 3*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + G({-(w^2/(1 + 2*w + 3*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + G({-(w^2/(1 + 2*w + 3*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - G({-(w^2/(1 + 2*w + 3*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({-(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + G({-(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + G({-(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - G({-(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({-(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + G({-(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + G({-(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - G({-(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6*G({-(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6*G({-(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6*G({-(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6*G({-(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6*G({-(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6*G({-(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6*G({-(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6*G({-(w^2/(1 + 2*w + 3*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2*G({w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2*G({w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2*G({w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2*G({w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 3*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 3*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 3*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 3*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 3*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 3*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({w^2/(1 + 2*w + 3*w^2), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + G({w^2/(1 + 2*w + 3*w^2), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + G({w^2/(1 + 2*w + 3*w^2), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - G({w^2/(1 + 2*w + 3*w^2), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({w^2/(1 + 2*w + 3*w^2), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + G({w^2/(1 + 2*w + 3*w^2), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + G({w^2/(1 + 2*w + 3*w^2), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - G({w^2/(1 + 2*w + 3*w^2), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + G({w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + G({w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - G({w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + G({w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + G({w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - G({w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6*G({w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6*G({w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6*G({w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6*G({w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6*G({w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6*G({w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6*G({w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6*G({w^2/(1 + 2*w + 3*w^2), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2*G({-(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2*G({-(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2*G({-(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2*G({-(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 3*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 3*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 3*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 3*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 3*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 3*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 3*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 3*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 3*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 3*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + G({-(w^2/(1 + 6*w + 7*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - G({-(w^2/(1 + 6*w + 7*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({-(w^2/(1 + 6*w + 7*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + G({-(w^2/(1 + 6*w + 7*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + G({-(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - G({-(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({-(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + G({-(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + G({-(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - G({-(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({-(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + G({-(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6*G({-(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6*G({-(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6*G({-(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6*G({-(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6*G({-(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6*G({-(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6*G({-(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6*G({-(w^2/(1 + 6*w + 7*w^2)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z)*Log(w) + 2*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z)*Log(w) + 2*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z)*Log(w) - 2*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z)*Log(w) + 2*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z)*Log(w) - 2*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z)*Log(w) - 2*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z)*Log(w) + 2*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z)*Log(w) + 2*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z)*Log(w) - 2*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z)*Log(w) - 2*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z)*Log(w) + 2*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z)*Log(w) - 2*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z)*Log(w) + 2*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z)*Log(w) + 2*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z)*Log(w) - 2*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z)*Log(w))

==> anc/M34P2.txt <==
-3.*G({-2/5 - I/5}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z) - 3.*G({-2/5 + I/5}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-I}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({I}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z) + 3.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z) + 3.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-I}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({I}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z) - 3.*G({-2/5 - I/5}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z) - 3.*G({-2/5 + I/5}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-I}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({I}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z) + 3.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z) + 3.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({-I}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({I}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z)

==> anc/M34P3.txt <==
5.54518*G({-2/5 - I/5}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z) + 5.54518*G({-2/5 + I/5}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z) - 5.54518*G({-I}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z) - 5.54518*G({I}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z) - 5.54518*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z) - 5.54518*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z) + 5.54518*G({-I}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z) + 5.54518*G({I}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z) + 5.54518*G({-2/5 - I/5}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z) + 5.54518*G({-2/5 + I/5}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z) - 5.54518*G({-I}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z) - 5.54518*G({I}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z) - 5.54518*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z) - 5.54518*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z) + 5.54518*G({-I}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z) + 5.54518*G({I}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, -2/5 - I/5}, w) - 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, -2/5 - I/5}, w) + 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, -2/5 - I/5}, w) - 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, -2/5 - I/5}, w) + 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, -2/5 + I/5}, w) - 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, -2/5 + I/5}, w) + 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, -2/5 + I/5}, w) - 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, -2/5 + I/5}, w) - 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, -I}, w) + 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, -I}, w) - 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, -I}, w) + 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, -I}, w) - 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, I}, w) + 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, I}, w) - 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, I}, w) + 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, I}, w) + 4.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -1}, w) - 4.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -1}, w) + 4.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -1}, w) - 4.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -1}, w) - 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) + 10.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) - 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) + 10.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) - 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) - 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) - 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) + 10.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) - 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) + 10.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) - 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) - 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -I}, w) - 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -I}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -I}, w) - 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -I}, w) + 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -I}, w) + 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -I}, w) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -I}, w) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -I}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, I}, w) - 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, I}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, I}, w) - 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, I}, w) + 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, I}, w) + 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, I}, w) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, I}, w) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, I}, w) + 4.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -1}, w) - 4.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -1}, w) + 4.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -1}, w) - 4.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -1}, w) - 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) + 10.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) - 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) + 10.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) - 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) - 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) - 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) + 10.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) - 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) + 10.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) - 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) - 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -I}, w) - 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -I}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -I}, w) - 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -I}, w) + 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -I}, w) + 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -I}, w) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -I}, w) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -I}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, I}, w) - 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, I}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, I}, w) - 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, I}, w) + 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, I}, w) + 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, I}, w) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, I}, w) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, I}, w) - 1.*G({-2/5 - I/5}, w)*G({0, -2/5 - I/5}, w) - 1.*G({-2/5 + I/5}, w)*G({0, -2/5 - I/5}, w) + 1.*G({-I}, w)*G({0, -2/5 - I/5}, w) + 1.*G({I}, w)*G({0, -2/5 - I/5}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 - I/5}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 - I/5}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 - I/5}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 - I/5}, w) - 1.*G({-2/5 - I/5}, w)*G({0, -2/5 + I/5}, w) - 1.*G({-2/5 + I/5}, w)*G({0, -2/5 + I/5}, w) + 1.*G({-I}, w)*G({0, -2/5 + I/5}, w) + 1.*G({I}, w)*G({0, -2/5 + I/5}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 + I/5}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 + I/5}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 + I/5}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 + I/5}, w) + 1.*G({-2/5 - I/5}, w)*G({0, -I}, w) + 1.*G({-2/5 + I/5}, w)*G({0, -I}, w) - 1.*G({-I}, w)*G({0, -I}, w) - 1.*G({I}, w)*G({0, -I}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -I}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -I}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -I}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -I}, w) + 1.*G({-2/5 - I/5}, w)*G({0, I}, w) + 1.*G({-2/5 + I/5}, w)*G({0, I}, w) - 1.*G({-I}, w)*G({0, I}, w) - 1.*G({I}, w)*G({0, I}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, I}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, I}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, I}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, I}, w) + 11.09036*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 8.*G({-1}, w)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-2/5 - I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-2/5 + I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 14.*G({-I}, w)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 14.*G({I}, w)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 16.*G({-w/(2*(1 + w))}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 11.09036*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({-1}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-2/5 - I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-2/5 + I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 14.*G({-I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 14.*G({I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 16.*G({-w/(2*(1 + w))}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 11.09036*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 8.*G({-1}, w)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 14.*G({-2/5 - I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 14.*G({-2/5 + I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({-I}, w)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({I}, w)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 16.*G({-w/(2*(1 + w))}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 4.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 4.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 4.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 4.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 11.09036*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 8.*G({-1}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 14.*G({-2/5 - I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 14.*G({-2/5 + I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({-I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 16.*G({-w/(2*(1 + w))}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -1}, w) + 4.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -1}, w) - 4.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -1}, w) + 4.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -1}, w) - 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -2/5 - I/5}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -2/5 - I/5}, w) - 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -2/5 - I/5}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -2/5 - I/5}, w) + 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -2/5 - I/5}, w) + 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -2/5 - I/5}, w) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 - I/5}, w) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 - I/5}, w) - 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -2/5 + I/5}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -2/5 + I/5}, w) - 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -2/5 + I/5}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -2/5 + I/5}, w) + 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -2/5 + I/5}, w) + 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -2/5 + I/5}, w) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 + I/5}, w) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 + I/5}, w) + 10.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -I}, w) - 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -I}, w) + 10.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -I}, w) - 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -I}, w) - 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -I}, w) - 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -I}, w) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -I}, w) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -I}, w) + 10.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, I}, w) - 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, I}, w) + 10.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, I}, w) - 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, I}, w) - 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, I}, w) - 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, I}, w) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, I}, w) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, I}, w) - 4.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -1}, w) + 4.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -1}, w) - 4.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -1}, w) + 4.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -1}, w) - 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -2/5 - I/5}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -2/5 - I/5}, w) - 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -2/5 - I/5}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -2/5 - I/5}, w) + 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -2/5 - I/5}, w) + 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -2/5 - I/5}, w) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 - I/5}, w) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 - I/5}, w) - 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -2/5 + I/5}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -2/5 + I/5}, w) - 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -2/5 + I/5}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -2/5 + I/5}, w) + 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -2/5 + I/5}, w) + 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -2/5 + I/5}, w) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 + I/5}, w) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 + I/5}, w) + 10.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -I}, w) - 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -I}, w) + 10.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -I}, w) - 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -I}, w) - 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -I}, w) - 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -I}, w) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -I}, w) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -I}, w) + 10.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, I}, w) - 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, I}, w) + 10.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, I}, w) - 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, I}, w) - 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, I}, w) - 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, I}, w) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, I}, w) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, I}, w) + 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -I}, w) + 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -I}, w) - 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, -I}, w) + 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -I}, w) - 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, I}, w) + 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, I}, w) - 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, I}, w) + 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, I}, w) + 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -I}, w) + 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -I}, w) - 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, -I}, w) + 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -I}, w) - 6.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, I}, w) + 6.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, I}, w) - 6.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, I}, w) + 6.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, I}, w) - 11.09036*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 8.*G({-1}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 14.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 14.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({-I}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({I}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 11.09036*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 8.*G({-1}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 14.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 14.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({-I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 11.09036*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({-1}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 14.*G({-I}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 14.*G({I}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 11.09036*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 8.*G({-1}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 14.*G({-I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 14.*G({I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-I}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({I}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-I}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({I}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 + I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-I}, w)*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({I}, w)*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-2/5 - I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-I}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({I}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-I}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({I}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-I}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({I}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 + I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-I}, w)*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({I}, w)*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-2/5 - I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-I}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({I}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 10.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 10.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 10.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 10.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 10.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 10.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 10.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 10.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 10.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 10.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 10.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 10.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 10.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 10.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 10.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 10.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 10.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 10.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 10.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 10.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 10.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 10.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 10.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 10.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 10.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 10.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 10.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 10.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 10.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 10.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 10.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 10.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 10.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 10.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 10.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 10.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 10.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 10.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 10.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 10.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 10.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 10.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 10.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 10.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 10.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 10.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 10.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 10.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 10.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 10.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 10.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 10.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 10.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 10.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 10.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 10.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 10.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 10.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 10.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 10.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 10.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 10.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 10.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 10.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-1, -2/5 - I/5, -2/5 - I/5}, w) + 1.*G({-1, -2/5 - I/5, -2/5 + I/5}, w) - 1.*G({-1, -2/5 - I/5, -I}, w) - 1.*G({-1, -2/5 - I/5, I}, w) + 1.*G({-1, -2/5 + I/5, -2/5 - I/5}, w) + 1.*G({-1, -2/5 + I/5, -2/5 + I/5}, w) - 1.*G({-1, -2/5 + I/5, -I}, w) - 1.*G({-1, -2/5 + I/5, I}, w) - 1.*G({-1, -I, -2/5 - I/5}, w) - 1.*G({-1, -I, -2/5 + I/5}, w) + 1.*G({-1, -I, -I}, w) + 1.*G({-1, -I, I}, w) - 1.*G({-1, I, -2/5 - I/5}, w) - 1.*G({-1, I, -2/5 + I/5}, w) + 1.*G({-1, I, -I}, w) + 1.*G({-1, I, I}, w) - 1.*G({-2/5 - I/5, -1, -2/5 - I/5}, w) - 1.*G({-2/5 - I/5, -1, -2/5 + I/5}, w) + 1.*G({-2/5 - I/5, -1, -I}, w) + 1.*G({-2/5 - I/5, -1, I}, w) + 1.*G({-2/5 - I/5, -I, -2/5 - I/5}, w) + 1.*G({-2/5 - I/5, -I, -2/5 + I/5}, w) - 1.*G({-2/5 - I/5, -I, -I}, w) - 1.*G({-2/5 - I/5, -I, I}, w) + 1.*G({-2/5 - I/5, I, -2/5 - I/5}, w) + 1.*G({-2/5 - I/5, I, -2/5 + I/5}, w) - 1.*G({-2/5 - I/5, I, -I}, w) - 1.*G({-2/5 - I/5, I, I}, w) - 1.*G({-2/5 + I/5, -1, -2/5 - I/5}, w) - 1.*G({-2/5 + I/5, -1, -2/5 + I/5}, w) + 1.*G({-2/5 + I/5, -1, -I}, w) + 1.*G({-2/5 + I/5, -1, I}, w) + 1.*G({-2/5 + I/5, -I, -2/5 - I/5}, w) + 1.*G({-2/5 + I/5, -I, -2/5 + I/5}, w) - 1.*G({-2/5 + I/5, -I, -I}, w) - 1.*G({-2/5 + I/5, -I, I}, w) + 1.*G({-2/5 + I/5, I, -2/5 - I/5}, w) + 1.*G({-2/5 + I/5, I, -2/5 + I/5}, w) - 1.*G({-2/5 + I/5, I, -I}, w) - 1.*G({-2/5 + I/5, I, I}, w) + 3.*G({0, -2/5 - I/5, -2/5 - I/5}, w) + 3.*G({0, -2/5 - I/5, -2/5 + I/5}, w) - 3.*G({0, -2/5 - I/5, -I}, w) - 3.*G({0, -2/5 - I/5, I}, w) + 3.*G({0, -2/5 + I/5, -2/5 - I/5}, w) + 3.*G({0, -2/5 + I/5, -2/5 + I/5}, w) - 3.*G({0, -2/5 + I/5, -I}, w) - 3.*G({0, -2/5 + I/5, I}, w) - 24.*G({0, 0, -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({0, 0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 24.*G({0, 0, w^2/(1 + 2*w + 3*w^2)}, z) - 24.*G({0, 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 3.*G({0, -I, -2/5 - I/5}, w) - 3.*G({0, -I, -2/5 + I/5}, w) + 3.*G({0, -I, -I}, w) + 3.*G({0, -I, I}, w) - 3.*G({0, I, -2/5 - I/5}, w) - 3.*G({0, I, -2/5 + I/5}, w) + 3.*G({0, I, -I}, w) + 3.*G({0, I, I}, w) - 32.*G({0, -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 32.*G({0, -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 32.*G({0, -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 32.*G({0, -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 24.*G({0, -(w^2/(-1 + 2*w + w^2)), 0}, z) - 16.*G({0, -(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w))}, z) - 6.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 14.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 14.*G({0, -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 20.*G({0, -(w^2/(-1 + 2*w + w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 20.*G({0, -(w^2/(-1 + 2*w + w^2)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) - 20.*G({0, -(w^2/(-1 + 2*w + w^2)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) + 12.*G({0, -(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 12.*G({0, -(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 24.*G({0, -(w^2/(1 + 2*w + 3*w^2)), 0}, z) + 16.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w))}, z) - 26.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 18.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 18.*G({0, -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 26.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 20.*G({0, -(w^2/(1 + 2*w + 3*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 20.*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) + 20.*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) - 12.*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 12.*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 24.*G({0, w^2/(1 + 2*w + 3*w^2), 0}, z) + 16.*G({0, w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w))}, z) - 26.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 18.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 18.*G({0, w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 26.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 20.*G({0, w^2/(1 + 2*w + 3*w^2), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 20.*G({0, w^2/(1 + 2*w + 3*w^2), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) + 20.*G({0, w^2/(1 + 2*w + 3*w^2), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) - 12.*G({0, w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 12.*G({0, w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 24.*G({0, -(w^2/(1 + 6*w + 7*w^2)), 0}, z) - 16.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w))}, z) - 6.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 14.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 14.*G({0, -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 20.*G({0, -(w^2/(1 + 6*w + 7*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 20.*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) - 20.*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) + 12.*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 12.*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 20.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({0, (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({0, (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({0, (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({0, (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({0, (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({0, (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({0, (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({0, (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 36.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 36.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 36.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 36.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 36.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 36.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 36.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 36.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-I, -1, -2/5 - I/5}, w) + 1.*G({-I, -1, -2/5 + I/5}, w) - 1.*G({-I, -1, -I}, w) - 1.*G({-I, -1, I}, w) - 1.*G({-I, -2/5 - I/5, -2/5 - I/5}, w) - 1.*G({-I, -2/5 - I/5, -2/5 + I/5}, w) + 1.*G({-I, -2/5 - I/5, -I}, w) + 1.*G({-I, -2/5 - I/5, I}, w) - 1.*G({-I, -2/5 + I/5, -2/5 - I/5}, w) - 1.*G({-I, -2/5 + I/5, -2/5 + I/5}, w) + 1.*G({-I, -2/5 + I/5, -I}, w) + 1.*G({-I, -2/5 + I/5, I}, w) + 1.*G({I, -1, -2/5 - I/5}, w) + 1.*G({I, -1, -2/5 + I/5}, w) - 1.*G({I, -1, -I}, w) - 1.*G({I, -1, I}, w) - 1.*G({I, -2/5 - I/5, -2/5 - I/5}, w) - 1.*G({I, -2/5 - I/5, -2/5 + I/5}, w) + 1.*G({I, -2/5 - I/5, -I}, w) + 1.*G({I, -2/5 - I/5, I}, w) - 1.*G({I, -2/5 + I/5, -2/5 - I/5}, w) - 1.*G({I, -2/5 + I/5, -2/5 + I/5}, w) + 1.*G({I, -2/5 + I/5, -I}, w) + 1.*G({I, -2/5 + I/5, I}, w) - 24.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 24.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 24.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 24.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 26.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 26.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 26.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 26.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 14.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 14.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 14.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 14.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 14.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 14.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 14.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 14.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 26.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 26.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 26.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 26.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 36.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 36.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 36.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 36.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 36.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 36.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 36.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 36.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({-(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({-(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({-(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 4.*G({-(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({-(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({-(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({-(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 4.*G({-(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 4.*G({w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({-(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({-(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({-(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 4.*G({-(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 10.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 20.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 10.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 20.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 20.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 20.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 20.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({-2/5 - I/5}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*Log(w) + 4.*G({-2/5 + I/5}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*Log(w) - 4.*G({-I}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*Log(w) - 4.*G({I}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z)*Log(w) - 4.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*Log(w) - 4.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*Log(w) + 4.*G({-I}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*Log(w) + 4.*G({I}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*Log(w) + 4.*G({-2/5 - I/5}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*Log(w) + 4.*G({-2/5 + I/5}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*Log(w) - 4.*G({-I}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*Log(w) - 4.*G({I}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z)*Log(w) - 4.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*Log(w) - 4.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*Log(w) + 4.*G({-I}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*Log(w) + 4.*G({I}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*Log(w) + 8.*G({0, -(w^2/(-1 + 2*w + w^2))}, z)*Log(w) - 8.*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z)*Log(w) - 8.*G({0, w^2/(1 + 2*w + 3*w^2)}, z)*Log(w) + 8.*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z)*Log(w) - 8.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z)*Log(w) + 8.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z)*Log(w) + 8.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z)*Log(w) - 8.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z)*Log(w) + 24.*G({0, -(w^2/(-1 + 2*w + w^2))}, z)*Log(z) - 24.*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z)*Log(z) - 24.*G({0, w^2/(1 + 2*w + 3*w^2)}, z)*Log(z) + 24.*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z)*Log(z)

==> anc/M35P3.txt <==
2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -I}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -I}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -I}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -I}, w) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -I}, w) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -I}, w) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -I}, w) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -I}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, I}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, I}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, I}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, I}, w) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, I}, w) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, I}, w) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, I}, w) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, I}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -I}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -I}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -I}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -I}, w) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -I}, w) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -I}, w) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -I}, w) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -I}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, I}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, I}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, I}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, I}, w) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, I}, w) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, I}, w) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, I}, w) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, I}, w) - 1.*G({-2/5 - I/5}, w)*G({0, -2/5 - I/5}, w) - 1.*G({-2/5 + I/5}, w)*G({0, -2/5 - I/5}, w) + 1.*G({-I}, w)*G({0, -2/5 - I/5}, w) + 1.*G({I}, w)*G({0, -2/5 - I/5}, w) - 1.*G({-2/5 - I/5}, w)*G({0, -2/5 + I/5}, w) - 1.*G({-2/5 + I/5}, w)*G({0, -2/5 + I/5}, w) + 1.*G({-I}, w)*G({0, -2/5 + I/5}, w) + 1.*G({I}, w)*G({0, -2/5 + I/5}, w) + 1.*G({-2/5 - I/5}, w)*G({0, -I}, w) + 1.*G({-2/5 + I/5}, w)*G({0, -I}, w) - 1.*G({-I}, w)*G({0, -I}, w) - 1.*G({I}, w)*G({0, -I}, w) + 1.*G({-2/5 - I/5}, w)*G({0, I}, w) + 1.*G({-2/5 + I/5}, w)*G({0, I}, w) - 1.*G({-I}, w)*G({0, I}, w) - 1.*G({I}, w)*G({0, I}, w) - 4.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 4.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -2/5 - I/5}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -2/5 - I/5}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -2/5 - I/5}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -2/5 - I/5}, w) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -2/5 - I/5}, w) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -2/5 - I/5}, w) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 - I/5}, w) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 - I/5}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -2/5 + I/5}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -2/5 + I/5}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -2/5 + I/5}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -2/5 + I/5}, w) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -2/5 + I/5}, w) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -2/5 + I/5}, w) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 + I/5}, w) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 + I/5}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -I}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -I}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -I}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -I}, w) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -I}, w) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -I}, w) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -I}, w) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -I}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, I}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, I}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, I}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, I}, w) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, I}, w) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, I}, w) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, I}, w) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, I}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -2/5 - I/5}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -2/5 - I/5}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -2/5 - I/5}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -2/5 - I/5}, w) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -2/5 - I/5}, w) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -2/5 - I/5}, w) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 - I/5}, w) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 - I/5}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -2/5 + I/5}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -2/5 + I/5}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -2/5 + I/5}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -2/5 + I/5}, w) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -2/5 + I/5}, w) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -2/5 + I/5}, w) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 + I/5}, w) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 + I/5}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -I}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -I}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -I}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -I}, w) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -I}, w) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -I}, w) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -I}, w) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -I}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, I}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, I}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, I}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, I}, w) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, I}, w) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, I}, w) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, I}, w) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, I}, w) - 2.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-1, -2/5 - I/5, -2/5 - I/5}, w) + 1.*G({-1, -2/5 - I/5, -2/5 + I/5}, w) - 1.*G({-1, -2/5 - I/5, -I}, w) - 1.*G({-1, -2/5 - I/5, I}, w) + 1.*G({-1, -2/5 + I/5, -2/5 - I/5}, w) + 1.*G({-1, -2/5 + I/5, -2/5 + I/5}, w) - 1.*G({-1, -2/5 + I/5, -I}, w) - 1.*G({-1, -2/5 + I/5, I}, w) - 1.*G({-1, -I, -2/5 - I/5}, w) - 1.*G({-1, -I, -2/5 + I/5}, w) + 1.*G({-1, -I, -I}, w) + 1.*G({-1, -I, I}, w) - 1.*G({-1, I, -2/5 - I/5}, w) - 1.*G({-1, I, -2/5 + I/5}, w) + 1.*G({-1, I, -I}, w) + 1.*G({-1, I, I}, w) - 1.*G({-2/5 - I/5, -1, -2/5 - I/5}, w) - 1.*G({-2/5 - I/5, -1, -2/5 + I/5}, w) + 1.*G({-2/5 - I/5, -1, -I}, w) + 1.*G({-2/5 - I/5, -1, I}, w) + 1.*G({-2/5 - I/5, -I, -2/5 - I/5}, w) + 1.*G({-2/5 - I/5, -I, -2/5 + I/5}, w) - 1.*G({-2/5 - I/5, -I, -I}, w) - 1.*G({-2/5 - I/5, -I, I}, w) + 1.*G({-2/5 - I/5, I, -2/5 - I/5}, w) + 1.*G({-2/5 - I/5, I, -2/5 + I/5}, w) - 1.*G({-2/5 - I/5, I, -I}, w) - 1.*G({-2/5 - I/5, I, I}, w) - 1.*G({-2/5 + I/5, -1, -2/5 - I/5}, w) - 1.*G({-2/5 + I/5, -1, -2/5 + I/5}, w) + 1.*G({-2/5 + I/5, -1, -I}, w) + 1.*G({-2/5 + I/5, -1, I}, w) + 1.*G({-2/5 + I/5, -I, -2/5 - I/5}, w) + 1.*G({-2/5 + I/5, -I, -2/5 + I/5}, w) - 1.*G({-2/5 + I/5, -I, -I}, w) - 1.*G({-2/5 + I/5, -I, I}, w) + 1.*G({-2/5 + I/5, I, -2/5 - I/5}, w) + 1.*G({-2/5 + I/5, I, -2/5 + I/5}, w) - 1.*G({-2/5 + I/5, I, -I}, w) - 1.*G({-2/5 + I/5, I, I}, w) + 3.*G({0, -2/5 - I/5, -2/5 - I/5}, w) + 3.*G({0, -2/5 - I/5, -2/5 + I/5}, w) - 3.*G({0, -2/5 - I/5, -I}, w) - 3.*G({0, -2/5 - I/5, I}, w) + 3.*G({0, -2/5 + I/5, -2/5 - I/5}, w) + 3.*G({0, -2/5 + I/5, -2/5 + I/5}, w) - 3.*G({0, -2/5 + I/5, -I}, w) - 3.*G({0, -2/5 + I/5, I}, w) - 3.*G({0, -I, -2/5 - I/5}, w) - 3.*G({0, -I, -2/5 + I/5}, w) + 3.*G({0, -I, -I}, w) + 3.*G({0, -I, I}, w) - 3.*G({0, I, -2/5 - I/5}, w) - 3.*G({0, I, -2/5 + I/5}, w) + 3.*G({0, I, -I}, w) + 3.*G({0, I, I}, w) + 6.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({0, -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 4.*G({0, -(w^2/(-1 + 2*w + w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 4.*G({0, -(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 4.*G({0, -(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 6.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({0, -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 4.*G({0, -(w^2/(1 + 2*w + 3*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 4.*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 4.*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 6.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({0, w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 4.*G({0, w^2/(1 + 2*w + 3*w^2), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 4.*G({0, w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 4.*G({0, w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 6.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({0, -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 4.*G({0, -(w^2/(1 + 6*w + 7*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 4.*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 4.*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 4.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 4.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 4.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-I, -1, -2/5 - I/5}, w) + 1.*G({-I, -1, -2/5 + I/5}, w) - 1.*G({-I, -1, -I}, w) - 1.*G({-I, -1, I}, w) - 1.*G({-I, -2/5 - I/5, -2/5 - I/5}, w) - 1.*G({-I, -2/5 - I/5, -2/5 + I/5}, w) + 1.*G({-I, -2/5 - I/5, -I}, w) + 1.*G({-I, -2/5 - I/5, I}, w) - 1.*G({-I, -2/5 + I/5, -2/5 - I/5}, w) - 1.*G({-I, -2/5 + I/5, -2/5 + I/5}, w) + 1.*G({-I, -2/5 + I/5, -I}, w) + 1.*G({-I, -2/5 + I/5, I}, w) + 1.*G({I, -1, -2/5 - I/5}, w) + 1.*G({I, -1, -2/5 + I/5}, w) - 1.*G({I, -1, -I}, w) - 1.*G({I, -1, I}, w) - 1.*G({I, -2/5 - I/5, -2/5 - I/5}, w) - 1.*G({I, -2/5 - I/5, -2/5 + I/5}, w) + 1.*G({I, -2/5 - I/5, -I}, w) + 1.*G({I, -2/5 - I/5, I}, w) - 1.*G({I, -2/5 + I/5, -2/5 - I/5}, w) - 1.*G({I, -2/5 + I/5, -2/5 + I/5}, w) + 1.*G({I, -2/5 + I/5, -I}, w) + 1.*G({I, -2/5 + I/5, I}, w) + 6.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 4.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 4.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 4.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z)

==> anc/M36P2.txt <==
1.*G({-2/5 - I/5}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({-2/5 + I/5}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({-I}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({I}, w)*G({-(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({-I}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({I}, w)*G({-(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({-2/5 - I/5}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({-2/5 + I/5}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({-I}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({I}, w)*G({w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-I}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({I}, w)*G({-(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-2/5 - I/5, -2/5 - I/5}, w) - 1.*G({-2/5 - I/5, -2/5 + I/5}, w) + 1.*G({-2/5 - I/5, -I}, w) + 1.*G({-2/5 - I/5, I}, w) - 1.*G({-2/5 + I/5, -2/5 - I/5}, w) - 1.*G({-2/5 + I/5, -2/5 + I/5}, w) + 1.*G({-2/5 + I/5, -I}, w) + 1.*G({-2/5 + I/5, I}, w) + 2.*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-I, -2/5 - I/5}, w) + 1.*G({-I, -2/5 + I/5}, w) - 1.*G({-I, -I}, w) - 1.*G({-I, I}, w) + 1.*G({I, -2/5 - I/5}, w) + 1.*G({I, -2/5 + I/5}, w) - 1.*G({I, -I}, w) - 1.*G({I, I}, w) - 2.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z)

==> anc/M36P3.txt <==
-2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, -2/5 - I/5}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, -2/5 - I/5}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, -2/5 - I/5}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, -2/5 - I/5}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, -2/5 + I/5}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, -2/5 + I/5}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, -2/5 + I/5}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, -2/5 + I/5}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, -I}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, -I}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, -I}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, -I}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-1, I}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-1, I}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-1, I}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-1, I}, w) - 2.77259*G({-2/5 - I/5, -2/5 - I/5}, w) + 5.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) + 1.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) + 5.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) + 1.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) + 2.77259*G({-2/5 - I/5, -2/5 + I/5}, w) + 5.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) + 1.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) + 5.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) + 1.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) - 2.77259*G({-2/5 - I/5, -I}, w) - 5.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -I}, w) - 1.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -I}, w) - 5.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -I}, w) - 1.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -I}, w) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -I}, w) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -I}, w) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -I}, w) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -I}, w) + 2.77259*G({-2/5 - I/5, I}, w) - 5.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, I}, w) - 1.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, I}, w) - 5.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, I}, w) - 1.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, I}, w) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, I}, w) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, I}, w) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, I}, w) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, I}, w) + 2.77259*G({-2/5 + I/5, -2/5 - I/5}, w) + 5.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) + 1.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) + 5.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) + 1.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) - 2.77259*G({-2/5 + I/5, -2/5 + I/5}, w) + 5.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) + 1.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) + 5.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) + 1.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) + 2.77259*G({-2/5 + I/5, -I}, w) - 5.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -I}, w) - 1.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -I}, w) - 5.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -I}, w) - 1.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -I}, w) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -I}, w) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -I}, w) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -I}, w) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -I}, w) - 2.77259*G({-2/5 + I/5, I}, w) - 5.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, I}, w) - 1.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, I}, w) - 5.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, I}, w) - 1.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, I}, w) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, I}, w) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, I}, w) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, I}, w) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, I}, w) + 3.*G({-2/5 - I/5}, w)*G({0, -2/5 - I/5}, w) - 1.*G({-2/5 + I/5}, w)*G({0, -2/5 - I/5}, w) + 1.*G({-I}, w)*G({0, -2/5 - I/5}, w) - 3.*G({I}, w)*G({0, -2/5 - I/5}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 - I/5}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 - I/5}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 - I/5}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 - I/5}, w) - 1.*G({-2/5 - I/5}, w)*G({0, -2/5 + I/5}, w) + 3.*G({-2/5 + I/5}, w)*G({0, -2/5 + I/5}, w) - 3.*G({-I}, w)*G({0, -2/5 + I/5}, w) + 1.*G({I}, w)*G({0, -2/5 + I/5}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -2/5 + I/5}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -2/5 + I/5}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -2/5 + I/5}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -2/5 + I/5}, w) + 1.*G({-2/5 - I/5}, w)*G({0, -I}, w) - 3.*G({-2/5 + I/5}, w)*G({0, -I}, w) + 3.*G({-I}, w)*G({0, -I}, w) - 1.*G({I}, w)*G({0, -I}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -I}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -I}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -I}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -I}, w) - 3.*G({-2/5 - I/5}, w)*G({0, I}, w) + 1.*G({-2/5 + I/5}, w)*G({0, I}, w) - 1.*G({-I}, w)*G({0, I}, w) + 3.*G({I}, w)*G({0, I}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, I}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, I}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, I}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, I}, w) - 2.*G({-2/5 - I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-I}, w)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({I}, w)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 10.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 10.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({I}, w)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 4.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 10.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 10.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 + I/5}, w)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-I}, w)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({I}, w)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 10.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 10.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-2/5 - I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({I}, w)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 4.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 10.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 10.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.77259*G({-I, -2/5 - I/5}, w) - 1.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -2/5 - I/5}, w) - 5.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -2/5 - I/5}, w) - 1.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -2/5 - I/5}, w) - 5.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -2/5 - I/5}, w) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -2/5 - I/5}, w) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -2/5 - I/5}, w) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 - I/5}, w) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 - I/5}, w) + 2.77259*G({-I, -2/5 + I/5}, w) - 1.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -2/5 + I/5}, w) - 5.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -2/5 + I/5}, w) - 1.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -2/5 + I/5}, w) - 5.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -2/5 + I/5}, w) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -2/5 + I/5}, w) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -2/5 + I/5}, w) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 + I/5}, w) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 + I/5}, w) - 2.77259*G({-I, -I}, w) + 1.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -I}, w) + 5.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -I}, w) + 1.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -I}, w) + 5.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -I}, w) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -I}, w) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -I}, w) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -I}, w) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -I}, w) + 2.77259*G({-I, I}, w) + 1.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, I}, w) + 5.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, I}, w) + 1.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, I}, w) + 5.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, I}, w) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, I}, w) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, I}, w) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, I}, w) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, I}, w) + 2.77259*G({I, -2/5 - I/5}, w) - 1.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -2/5 - I/5}, w) - 5.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -2/5 - I/5}, w) - 1.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -2/5 - I/5}, w) - 5.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -2/5 - I/5}, w) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -2/5 - I/5}, w) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -2/5 - I/5}, w) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 - I/5}, w) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 - I/5}, w) - 2.77259*G({I, -2/5 + I/5}, w) - 1.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -2/5 + I/5}, w) - 5.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -2/5 + I/5}, w) - 1.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -2/5 + I/5}, w) - 5.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -2/5 + I/5}, w) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -2/5 + I/5}, w) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -2/5 + I/5}, w) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 + I/5}, w) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 + I/5}, w) + 2.77259*G({I, -I}, w) + 1.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -I}, w) + 5.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -I}, w) + 1.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -I}, w) + 5.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -I}, w) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -I}, w) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -I}, w) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -I}, w) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -I}, w) - 2.77259*G({I, I}, w) + 1.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, I}, w) + 5.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, I}, w) + 1.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, I}, w) + 5.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, I}, w) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, I}, w) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, I}, w) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, I}, w) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, I}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -I}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -I}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, -I}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, -I}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 - I*Sqrt(2))/3, I}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, I}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 - I*Sqrt(2))/3, I}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 - I*Sqrt(2))/3, I}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -I}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -I}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, -I}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, -I}, w) + 2.*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({(-1 + I*Sqrt(2))/3, I}, w) - 2.*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, I}, w) + 2.*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({(-1 + I*Sqrt(2))/3, I}, w) - 2.*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({(-1 + I*Sqrt(2))/3, I}, w) - 2.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-I}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({I}, w)*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-I}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({I}, w)*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-2/5 - I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({I}, w)*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-I}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({I}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-I}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({I}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-2/5 + I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-I}, w)*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({I}, w)*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 - I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-I}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({I}, w)*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({I}, w)*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-I}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({I}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-I}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({I}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-2/5 + I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-I}, w)*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({I}, w)*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 - I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-I}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({I}, w)*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-2/5 - I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-2/5 + I/5}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({I}, w)*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({I}, w)*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 6.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 6.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 6.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({-2/5 - I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 6.*G({-2/5 + I/5}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({-I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 6.*G({I}, w)*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-1, -2/5 - I/5, -2/5 - I/5}, w) + 1.*G({-1, -2/5 - I/5, -2/5 + I/5}, w) - 1.*G({-1, -2/5 - I/5, -I}, w) - 1.*G({-1, -2/5 - I/5, I}, w) + 1.*G({-1, -2/5 + I/5, -2/5 - I/5}, w) + 1.*G({-1, -2/5 + I/5, -2/5 + I/5}, w) - 1.*G({-1, -2/5 + I/5, -I}, w) - 1.*G({-1, -2/5 + I/5, I}, w) - 1.*G({-1, -I, -2/5 - I/5}, w) - 1.*G({-1, -I, -2/5 + I/5}, w) + 1.*G({-1, -I, -I}, w) + 1.*G({-1, -I, I}, w) - 1.*G({-1, I, -2/5 - I/5}, w) - 1.*G({-1, I, -2/5 + I/5}, w) + 1.*G({-1, I, -I}, w) + 1.*G({-1, I, I}, w) + 1.*G({-2/5 - I/5, -1, -2/5 - I/5}, w) + 1.*G({-2/5 - I/5, -1, -2/5 + I/5}, w) - 1.*G({-2/5 - I/5, -1, -I}, w) - 1.*G({-2/5 - I/5, -1, I}, w) - 2.*G({-2/5 - I/5, -2/5 - I/5, -1}, w) - 5.*G({-2/5 - I/5, -2/5 - I/5, -2/5 - I/5}, w) - 5.*G({-2/5 - I/5, -2/5 - I/5, -2/5 + I/5}, w) + 7.*G({-2/5 - I/5, -2/5 - I/5, -I}, w) + 7.*G({-2/5 - I/5, -2/5 - I/5, I}, w) + 2.*G({-2/5 - I/5, -2/5 + I/5, -1}, w) - 7.*G({-2/5 - I/5, -2/5 + I/5, -2/5 - I/5}, w) - 7.*G({-2/5 - I/5, -2/5 + I/5, -2/5 + I/5}, w) + 5.*G({-2/5 - I/5, -2/5 + I/5, -I}, w) + 5.*G({-2/5 - I/5, -2/5 + I/5, I}, w) - 2.*G({-2/5 - I/5, -I, -1}, w) - 4.*G({-2/5 - I/5, -I, -2/5 - I/5}, w) - 4.*G({-2/5 - I/5, -I, -2/5 + I/5}, w) + 6.*G({-2/5 - I/5, -I, -I}, w) + 6.*G({-2/5 - I/5, -I, I}, w) + 2.*G({-2/5 - I/5, I, -1}, w) - 6.*G({-2/5 - I/5, I, -2/5 - I/5}, w) - 6.*G({-2/5 - I/5, I, -2/5 + I/5}, w) + 4.*G({-2/5 - I/5, I, -I}, w) + 4.*G({-2/5 - I/5, I, I}, w) + 10.*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 10.*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 10.*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -I}, w) - 10.*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, I}, w) + 10.*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 10.*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 10.*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -I}, w) - 10.*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, I}, w) + 1.*G({-2/5 + I/5, -1, -2/5 - I/5}, w) + 1.*G({-2/5 + I/5, -1, -2/5 + I/5}, w) - 1.*G({-2/5 + I/5, -1, -I}, w) - 1.*G({-2/5 + I/5, -1, I}, w) + 2.*G({-2/5 + I/5, -2/5 - I/5, -1}, w) - 7.*G({-2/5 + I/5, -2/5 - I/5, -2/5 - I/5}, w) - 7.*G({-2/5 + I/5, -2/5 - I/5, -2/5 + I/5}, w) + 5.*G({-2/5 + I/5, -2/5 - I/5, -I}, w) + 5.*G({-2/5 + I/5, -2/5 - I/5, I}, w) - 2.*G({-2/5 + I/5, -2/5 + I/5, -1}, w) - 5.*G({-2/5 + I/5, -2/5 + I/5, -2/5 - I/5}, w) - 5.*G({-2/5 + I/5, -2/5 + I/5, -2/5 + I/5}, w) + 7.*G({-2/5 + I/5, -2/5 + I/5, -I}, w) + 7.*G({-2/5 + I/5, -2/5 + I/5, I}, w) + 2.*G({-2/5 + I/5, -I, -1}, w) - 6.*G({-2/5 + I/5, -I, -2/5 - I/5}, w) - 6.*G({-2/5 + I/5, -I, -2/5 + I/5}, w) + 4.*G({-2/5 + I/5, -I, -I}, w) + 4.*G({-2/5 + I/5, -I, I}, w) - 2.*G({-2/5 + I/5, I, -1}, w) - 4.*G({-2/5 + I/5, I, -2/5 - I/5}, w) - 4.*G({-2/5 + I/5, I, -2/5 + I/5}, w) + 6.*G({-2/5 + I/5, I, -I}, w) + 6.*G({-2/5 + I/5, I, I}, w) + 10.*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 10.*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 10.*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -I}, w) - 10.*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, I}, w) + 10.*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 10.*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 10.*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -I}, w) - 10.*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, I}, w) - 3.*G({0, -2/5 - I/5, -2/5 - I/5}, w) + 1.*G({0, -2/5 - I/5, -2/5 + I/5}, w) - 1.*G({0, -2/5 - I/5, -I}, w) + 3.*G({0, -2/5 - I/5, I}, w) + 1.*G({0, -2/5 + I/5, -2/5 - I/5}, w) - 3.*G({0, -2/5 + I/5, -2/5 + I/5}, w) + 3.*G({0, -2/5 + I/5, -I}, w) - 1.*G({0, -2/5 + I/5, I}, w) + 8.*G({0, 0, -(w^2/(-1 + 2*w + w^2))}, z) - 8.*G({0, 0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({0, 0, w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({0, 0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({0, -I, -2/5 - I/5}, w) + 3.*G({0, -I, -2/5 + I/5}, w) - 3.*G({0, -I, -I}, w) + 1.*G({0, -I, I}, w) + 3.*G({0, I, -2/5 - I/5}, w) - 1.*G({0, I, -2/5 + I/5}, w) + 1.*G({0, I, -I}, w) - 3.*G({0, I, I}, w) + 8.*G({0, -(w^2/(-1 + 2*w + w^2)), 0}, z) + 6.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 14.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 14.*G({0, -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 2.*G({0, -(w^2/(-1 + 2*w + w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 12.*G({0, -(w^2/(-1 + 2*w + w^2)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) + 12.*G({0, -(w^2/(-1 + 2*w + w^2)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) - 10.*G({0, -(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 10.*G({0, -(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 8.*G({0, -(w^2/(1 + 2*w + 3*w^2)), 0}, z) + 2.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({0, -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 2.*G({0, -(w^2/(1 + 2*w + 3*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 12.*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) - 12.*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) + 10.*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 10.*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 8.*G({0, w^2/(1 + 2*w + 3*w^2), 0}, z) + 2.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 6.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 6.*G({0, w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 2.*G({0, w^2/(1 + 2*w + 3*w^2), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 12.*G({0, w^2/(1 + 2*w + 3*w^2), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) - 12.*G({0, w^2/(1 + 2*w + 3*w^2), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) + 10.*G({0, w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 10.*G({0, w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 8.*G({0, -(w^2/(1 + 6*w + 7*w^2)), 0}, z) + 6.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 14.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 14.*G({0, -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 6.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 2.*G({0, -(w^2/(1 + 6*w + 7*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 12.*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) + 12.*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4)}, z) - 10.*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 10.*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({0, (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({0, (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({0, (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({0, (-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({0, (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({0, (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({0, (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({0, (-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 10.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 10.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 10.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 10.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 10.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 10.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 10.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 10.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({0, (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 12.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 12.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 12.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 12.*G({0, (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-I, -1, -2/5 - I/5}, w) - 1.*G({-I, -1, -2/5 + I/5}, w) + 1.*G({-I, -1, -I}, w) + 1.*G({-I, -1, I}, w) - 2.*G({-I, -2/5 - I/5, -1}, w) + 6.*G({-I, -2/5 - I/5, -2/5 - I/5}, w) + 6.*G({-I, -2/5 - I/5, -2/5 + I/5}, w) - 4.*G({-I, -2/5 - I/5, -I}, w) - 4.*G({-I, -2/5 - I/5, I}, w) + 2.*G({-I, -2/5 + I/5, -1}, w) + 4.*G({-I, -2/5 + I/5, -2/5 - I/5}, w) + 4.*G({-I, -2/5 + I/5, -2/5 + I/5}, w) - 6.*G({-I, -2/5 + I/5, -I}, w) - 6.*G({-I, -2/5 + I/5, I}, w) - 2.*G({-I, -I, -1}, w) + 7.*G({-I, -I, -2/5 - I/5}, w) + 7.*G({-I, -I, -2/5 + I/5}, w) - 5.*G({-I, -I, -I}, w) - 5.*G({-I, -I, I}, w) + 2.*G({-I, I, -1}, w) + 5.*G({-I, I, -2/5 - I/5}, w) + 5.*G({-I, I, -2/5 + I/5}, w) - 7.*G({-I, I, -I}, w) - 7.*G({-I, I, I}, w) - 10.*G({-I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 10.*G({-I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 10.*G({-I, (-1 - I*Sqrt(2))/3, -I}, w) + 10.*G({-I, (-1 - I*Sqrt(2))/3, I}, w) - 10.*G({-I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 10.*G({-I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 10.*G({-I, (-1 + I*Sqrt(2))/3, -I}, w) + 10.*G({-I, (-1 + I*Sqrt(2))/3, I}, w) - 1.*G({I, -1, -2/5 - I/5}, w) - 1.*G({I, -1, -2/5 + I/5}, w) + 1.*G({I, -1, -I}, w) + 1.*G({I, -1, I}, w) + 2.*G({I, -2/5 - I/5, -1}, w) + 4.*G({I, -2/5 - I/5, -2/5 - I/5}, w) + 4.*G({I, -2/5 - I/5, -2/5 + I/5}, w) - 6.*G({I, -2/5 - I/5, -I}, w) - 6.*G({I, -2/5 - I/5, I}, w) - 2.*G({I, -2/5 + I/5, -1}, w) + 6.*G({I, -2/5 + I/5, -2/5 - I/5}, w) + 6.*G({I, -2/5 + I/5, -2/5 + I/5}, w) - 4.*G({I, -2/5 + I/5, -I}, w) - 4.*G({I, -2/5 + I/5, I}, w) + 2.*G({I, -I, -1}, w) + 5.*G({I, -I, -2/5 - I/5}, w) + 5.*G({I, -I, -2/5 + I/5}, w) - 7.*G({I, -I, -I}, w) - 7.*G({I, -I, I}, w) - 2.*G({I, I, -1}, w) + 7.*G({I, I, -2/5 - I/5}, w) + 7.*G({I, I, -2/5 + I/5}, w) - 5.*G({I, I, -I}, w) - 5.*G({I, I, I}, w) - 10.*G({I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 10.*G({I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 10.*G({I, (-1 - I*Sqrt(2))/3, -I}, w) + 10.*G({I, (-1 - I*Sqrt(2))/3, I}, w) - 10.*G({I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 10.*G({I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 10.*G({I, (-1 + I*Sqrt(2))/3, -I}, w) + 10.*G({I, (-1 + I*Sqrt(2))/3, I}, w) + 8.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 8.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 8.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 8.*G({-w/(2*(1 + w)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 14.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 14.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 14.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 14.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 14.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 14.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 14.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 14.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 - Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({-w/(2*(1 + w)), (2*w^3 + 2*w^4 + Sqrt(w^4 + 4*w^5 + 6*w^6 + 4*w^7 + 5*w^8))/(1 + 4*w + 2*w^2 - 4*w^3 + w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({-(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({-(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({-(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({-(w^2/(-1 + 2*w + w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({-(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({-(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({-(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({-(w^2/(1 + 2*w + 3*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({w^2/(1 + 2*w + 3*w^2), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({-(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 4.*G({-(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 4.*G({-(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 4.*G({-(w^2/(1 + 6*w + 7*w^2)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({(-2*w^3 - 2*w^4 - Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 12.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 12.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 12.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 12.*G({(-2*w^3 - 2*w^4 + Sqrt(-w^4 - 4*w^5 - 6*w^6 - 4*w^7 - 5*w^8))/(1 + 4*w + 10*w^2 + 12*w^3 + 9*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 10.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 10.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 10.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 10.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 10.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 10.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 10.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 10.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 5.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-2/5 - I/5, -2/5 - I/5}, w)*Log(w) + 2.*G({-2/5 - I/5, -2/5 + I/5}, w)*Log(w) - 2.*G({-2/5 - I/5, -I}, w)*Log(w) + 2.*G({-2/5 - I/5, I}, w)*Log(w) + 2.*G({-2/5 + I/5, -2/5 - I/5}, w)*Log(w) - 2.*G({-2/5 + I/5, -2/5 + I/5}, w)*Log(w) + 2.*G({-2/5 + I/5, -I}, w)*Log(w) - 2.*G({-2/5 + I/5, I}, w)*Log(w) - 2.*G({-I, -2/5 - I/5}, w)*Log(w) + 2.*G({-I, -2/5 + I/5}, w)*Log(w) - 2.*G({-I, -I}, w)*Log(w) + 2.*G({-I, I}, w)*Log(w) + 2.*G({I, -2/5 - I/5}, w)*Log(w) - 2.*G({I, -2/5 + I/5}, w)*Log(w) + 2.*G({I, -I}, w)*Log(w) - 2.*G({I, I}, w)*Log(w) - 8.*G({0, -(w^2/(-1 + 2*w + w^2))}, z)*Log(z) + 8.*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z)*Log(z) + 8.*G({0, w^2/(1 + 2*w + 3*w^2)}, z)*Log(z) - 8.*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z)*Log(z)

==> anc/M37P2.txt <==
2.77259*G({-2/5 - I/5}, w) - 2.77259*G({-2/5 + I/5}, w) + 2.77259*G({-I}, w) - 2.77259*G({I}, w) + 2.*G({-2/5 - I/5, -1}, w) - 2.*G({-2/5 - I/5, -2/5 - I/5}, w) - 2.*G({-2/5 - I/5, -2/5 + I/5}, w) - 2.*G({-2/5 + I/5, -1}, w) + 2.*G({-2/5 + I/5, -I}, w) + 2.*G({-2/5 + I/5, I}, w) - 2.*G({0, -2/5 - I/5}, w) + 2.*G({0, -2/5 + I/5}, w) - 2.*G({0, -I}, w) + 2.*G({0, I}, w) + 2.*G({-I, -1}, w) - 2.*G({-I, -I}, w) - 2.*G({-I, I}, w) - 2.*G({I, -1}, w) + 2.*G({I, -2/5 - I/5}, w) + 2.*G({I, -2/5 + I/5}, w) + 2.*G({-2/5 - I/5}, w)*Log(w) - 2.*G({-2/5 + I/5}, w)*Log(w) + 2.*G({-I}, w)*Log(w) - 2.*G({I}, w)*Log(w)

==> anc/M37P3.txt <==
-2.19869*G({-2/5 - I/5}, w) + 2.19869*G({-2/5 + I/5}, w) - 2.19869*G({-I}, w) + 2.19869*G({I}, w) - 5.54518*G({-1, -2/5 - I/5}, w) + 5.54518*G({-1, -2/5 + I/5}, w) - 5.54518*G({-1, -I}, w) + 5.54518*G({-1, I}, w) - 5.54518*G({-2/5 - I/5, -1}, w) + 8.31777*G({-2/5 - I/5, -2/5 - I/5}, w) + 0.5*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) + 0.5*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) + 0.5*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) + 0.5*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) - 0.5*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) - 0.5*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) - 0.5*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) - 0.5*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 - I/5}, w) - 8.31777*G({-2/5 - I/5, -2/5 + I/5}, w) + 0.5*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) + 0.5*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) + 0.5*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) + 0.5*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) - 0.5*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) - 0.5*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) - 0.5*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) - 0.5*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -2/5 + I/5}, w) + 13.862950000000001*G({-2/5 - I/5, -I}, w) - 0.5*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, -I}, w) - 0.5*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, -I}, w) - 0.5*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, -I}, w) - 0.5*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, -I}, w) + 0.5*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, -I}, w) + 0.5*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, -I}, w) + 0.5*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -I}, w) + 0.5*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, -I}, w) - 2.77259*G({-2/5 - I/5, I}, w) - 0.5*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 - I/5, I}, w) - 0.5*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 - I/5, I}, w) - 0.5*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 - I/5, I}, w) - 0.5*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 - I/5, I}, w) + 0.5*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 - I/5, I}, w) + 0.5*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 - I/5, I}, w) + 0.5*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, I}, w) + 0.5*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 - I/5, I}, w) + 5.54518*G({-2/5 + I/5, -1}, w) + 2.77259*G({-2/5 + I/5, -2/5 - I/5}, w) + 0.5*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) + 0.5*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) + 0.5*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) + 0.5*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) - 0.5*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) - 0.5*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) - 0.5*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) - 0.5*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 - I/5}, w) - 13.862950000000001*G({-2/5 + I/5, -2/5 + I/5}, w) + 0.5*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) + 0.5*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) + 0.5*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) + 0.5*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) - 0.5*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) - 0.5*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) - 0.5*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) - 0.5*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -2/5 + I/5}, w) + 8.31777*G({-2/5 + I/5, -I}, w) - 0.5*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, -I}, w) - 0.5*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, -I}, w) - 0.5*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, -I}, w) - 0.5*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, -I}, w) + 0.5*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, -I}, w) + 0.5*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, -I}, w) + 0.5*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -I}, w) + 0.5*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, -I}, w) - 8.31777*G({-2/5 + I/5, I}, w) - 0.5*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-2/5 + I/5, I}, w) - 0.5*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-2/5 + I/5, I}, w) - 0.5*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-2/5 + I/5, I}, w) - 0.5*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-2/5 + I/5, I}, w) + 0.5*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-2/5 + I/5, I}, w) + 0.5*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-2/5 + I/5, I}, w) + 0.5*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, I}, w) + 0.5*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-2/5 + I/5, I}, w) + 4.*G({-1}, w)*G({0, -2/5 - I/5}, w) - 7.*G({-2/5 - I/5}, w)*G({0, -2/5 - I/5}, w) - 7.*G({-2/5 + I/5}, w)*G({0, -2/5 - I/5}, w) - 5.*G({-I}, w)*G({0, -2/5 - I/5}, w) - 5.*G({I}, w)*G({0, -2/5 - I/5}, w) + 8.*G({1 - Sqrt(2)}, w)*G({0, -2/5 - I/5}, w) + 8.*G({1 + Sqrt(2)}, w)*G({0, -2/5 - I/5}, w) - 4.*G({-1}, w)*G({0, -2/5 + I/5}, w) + 5.*G({-2/5 - I/5}, w)*G({0, -2/5 + I/5}, w) + 5.*G({-2/5 + I/5}, w)*G({0, -2/5 + I/5}, w) + 7.*G({-I}, w)*G({0, -2/5 + I/5}, w) + 7.*G({I}, w)*G({0, -2/5 + I/5}, w) - 8.*G({1 - Sqrt(2)}, w)*G({0, -2/5 + I/5}, w) - 8.*G({1 + Sqrt(2)}, w)*G({0, -2/5 + I/5}, w) + 4.*G({-1}, w)*G({0, -I}, w) - 5.*G({-2/5 - I/5}, w)*G({0, -I}, w) - 5.*G({-2/5 + I/5}, w)*G({0, -I}, w) - 7.*G({-I}, w)*G({0, -I}, w) - 7.*G({I}, w)*G({0, -I}, w) + 8.*G({1 - Sqrt(2)}, w)*G({0, -I}, w) + 8.*G({1 + Sqrt(2)}, w)*G({0, -I}, w) - 4.*G({-1}, w)*G({0, I}, w) + 7.*G({-2/5 - I/5}, w)*G({0, I}, w) + 7.*G({-2/5 + I/5}, w)*G({0, I}, w) + 5.*G({-I}, w)*G({0, I}, w) + 5.*G({I}, w)*G({0, I}, w) - 8.*G({1 - Sqrt(2)}, w)*G({0, I}, w) - 8.*G({1 + Sqrt(2)}, w)*G({0, I}, w) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({0, -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.54518*G({-I, -1}, w) + 13.862950000000001*G({-I, -2/5 - I/5}, w) - 0.5*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -2/5 - I/5}, w) - 0.5*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -2/5 - I/5}, w) - 0.5*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -2/5 - I/5}, w) - 0.5*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -2/5 - I/5}, w) + 0.5*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -2/5 - I/5}, w) + 0.5*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -2/5 - I/5}, w) + 0.5*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 - I/5}, w) + 0.5*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 - I/5}, w) - 2.77259*G({-I, -2/5 + I/5}, w) - 0.5*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -2/5 + I/5}, w) - 0.5*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -2/5 + I/5}, w) - 0.5*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -2/5 + I/5}, w) - 0.5*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -2/5 + I/5}, w) + 0.5*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -2/5 + I/5}, w) + 0.5*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -2/5 + I/5}, w) + 0.5*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 + I/5}, w) + 0.5*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -2/5 + I/5}, w) + 8.31777*G({-I, -I}, w) + 0.5*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, -I}, w) + 0.5*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, -I}, w) + 0.5*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, -I}, w) + 0.5*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, -I}, w) - 0.5*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, -I}, w) - 0.5*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, -I}, w) - 0.5*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -I}, w) - 0.5*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, -I}, w) - 8.31777*G({-I, I}, w) + 0.5*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({-I, I}, w) + 0.5*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({-I, I}, w) + 0.5*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({-I, I}, w) + 0.5*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({-I, I}, w) - 0.5*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({-I, I}, w) - 0.5*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({-I, I}, w) - 0.5*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, I}, w) - 0.5*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({-I, I}, w) + 5.54518*G({I, -1}, w) + 8.31777*G({I, -2/5 - I/5}, w) - 0.5*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -2/5 - I/5}, w) - 0.5*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -2/5 - I/5}, w) - 0.5*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -2/5 - I/5}, w) - 0.5*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -2/5 - I/5}, w) + 0.5*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -2/5 - I/5}, w) + 0.5*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -2/5 - I/5}, w) + 0.5*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 - I/5}, w) + 0.5*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 - I/5}, w) - 8.31777*G({I, -2/5 + I/5}, w) - 0.5*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -2/5 + I/5}, w) - 0.5*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -2/5 + I/5}, w) - 0.5*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -2/5 + I/5}, w) - 0.5*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -2/5 + I/5}, w) + 0.5*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -2/5 + I/5}, w) + 0.5*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -2/5 + I/5}, w) + 0.5*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 + I/5}, w) + 0.5*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -2/5 + I/5}, w) + 2.77259*G({I, -I}, w) + 0.5*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, -I}, w) + 0.5*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, -I}, w) + 0.5*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, -I}, w) + 0.5*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, -I}, w) - 0.5*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, -I}, w) - 0.5*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, -I}, w) - 0.5*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -I}, w) - 0.5*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, -I}, w) - 13.862950000000001*G({I, I}, w) + 0.5*G({-(w^2/(-1 + 2*w + w^2))}, z)*G({I, I}, w) + 0.5*G({-(w^2/(1 + 2*w + 3*w^2))}, z)*G({I, I}, w) + 0.5*G({w^2/(1 + 2*w + 3*w^2)}, z)*G({I, I}, w) + 0.5*G({-(w^2/(1 + 6*w + 7*w^2))}, z)*G({I, I}, w) - 0.5*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z)*G({I, I}, w) - 0.5*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z)*G({I, I}, w) - 0.5*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, I}, w) - 0.5*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z)*G({I, I}, w) - 11.09036*G({1 - Sqrt(2), -2/5 - I/5}, w) + 11.09036*G({1 - Sqrt(2), -2/5 + I/5}, w) - 11.09036*G({1 - Sqrt(2), -I}, w) + 11.09036*G({1 - Sqrt(2), I}, w) - 11.09036*G({1 + Sqrt(2), -2/5 - I/5}, w) + 11.09036*G({1 + Sqrt(2), -2/5 + I/5}, w) - 11.09036*G({1 + Sqrt(2), -I}, w) + 11.09036*G({1 + Sqrt(2), I}, w) - 0.5*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 0.5*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 0.5*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 0.5*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) + 0.5*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 0.5*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 0.5*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 0.5*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 0.5*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) - 0.5*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 0.5*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 0.5*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 0.5*G({-2/5 - I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 0.5*G({-2/5 + I/5}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 0.5*G({-I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 0.5*G({I}, w)*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 0.5*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 0.5*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 0.5*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 0.5*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 0.5*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 0.5*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 0.5*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 0.5*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 0.5*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 0.5*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 0.5*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 0.5*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 0.5*G({-2/5 - I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 0.5*G({-2/5 + I/5}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 0.5*G({-I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 0.5*G({I}, w)*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 0.5*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 0.5*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 0.5*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 0.5*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 0.5*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 0.5*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 0.5*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 0.5*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 0.5*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 0.5*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 0.5*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 0.5*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 0.5*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 0.5*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 0.5*G({-I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 0.5*G({I}, w)*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 0.5*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 0.5*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 0.5*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 0.5*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 0.5*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 0.5*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 0.5*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 0.5*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 0.5*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 0.5*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 0.5*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 0.5*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 0.5*G({-2/5 - I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 0.5*G({-2/5 + I/5}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 0.5*G({-I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) + 0.5*G({I}, w)*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({-1, -2/5 - I/5, -1}, w) + 8.*G({-1, -2/5 - I/5, -2/5 - I/5}, w) + 8.*G({-1, -2/5 - I/5, -2/5 + I/5}, w) - 4.*G({-1, -2/5 - I/5, -I}, w) - 4.*G({-1, -2/5 - I/5, I}, w) + 4.*G({-1, -2/5 + I/5, -1}, w) + 4.*G({-1, -2/5 + I/5, -2/5 - I/5}, w) + 4.*G({-1, -2/5 + I/5, -2/5 + I/5}, w) - 8.*G({-1, -2/5 + I/5, -I}, w) - 8.*G({-1, -2/5 + I/5, I}, w) - 4.*G({-1, -I, -1}, w) - 4.*G({-1, -I, -2/5 - I/5}, w) - 4.*G({-1, -I, -2/5 + I/5}, w) + 8.*G({-1, -I, -I}, w) + 8.*G({-1, -I, I}, w) + 4.*G({-1, I, -1}, w) - 8.*G({-1, I, -2/5 - I/5}, w) - 8.*G({-1, I, -2/5 + I/5}, w) + 4.*G({-1, I, -I}, w) + 4.*G({-1, I, I}, w) - 4.*G({-2/5 - I/5, -1, -1}, w) - 1.*G({-2/5 - I/5, -1, -2/5 - I/5}, w) - 1.*G({-2/5 - I/5, -1, -2/5 + I/5}, w) + 5.*G({-2/5 - I/5, -1, -I}, w) + 5.*G({-2/5 - I/5, -1, I}, w) + 6.*G({-2/5 - I/5, -2/5 - I/5, -1}, w) - 6.5*G({-2/5 - I/5, -2/5 - I/5, -2/5 - I/5}, w) - 6.5*G({-2/5 - I/5, -2/5 - I/5, -2/5 + I/5}, w) + 0.5*G({-2/5 - I/5, -2/5 - I/5, -I}, w) + 0.5*G({-2/5 - I/5, -2/5 - I/5, I}, w) - 6.*G({-2/5 - I/5, -2/5 + I/5, -1}, w) - 0.5*G({-2/5 - I/5, -2/5 + I/5, -2/5 - I/5}, w) - 0.5*G({-2/5 - I/5, -2/5 + I/5, -2/5 + I/5}, w) + 6.5*G({-2/5 - I/5, -2/5 + I/5, -I}, w) + 6.5*G({-2/5 - I/5, -2/5 + I/5, I}, w) + 10.*G({-2/5 - I/5, -I, -1}, w) - 2.5*G({-2/5 - I/5, -I, -2/5 - I/5}, w) - 2.5*G({-2/5 - I/5, -I, -2/5 + I/5}, w) - 7.5*G({-2/5 - I/5, -I, -I}, w) - 7.5*G({-2/5 - I/5, -I, I}, w) - 2.*G({-2/5 - I/5, I, -1}, w) + 3.5*G({-2/5 - I/5, I, -2/5 - I/5}, w) + 3.5*G({-2/5 - I/5, I, -2/5 + I/5}, w) - 1.5*G({-2/5 - I/5, I, -I}, w) - 1.5*G({-2/5 - I/5, I, I}, w) + 4.*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 4.*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 4.*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, -I}, w) - 4.*G({-2/5 - I/5, (-1 - I*Sqrt(2))/3, I}, w) + 4.*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 4.*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 4.*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, -I}, w) - 4.*G({-2/5 - I/5, (-1 + I*Sqrt(2))/3, I}, w) + 4.*G({-2/5 + I/5, -1, -1}, w) - 5.*G({-2/5 + I/5, -1, -2/5 - I/5}, w) - 5.*G({-2/5 + I/5, -1, -2/5 + I/5}, w) + 1.*G({-2/5 + I/5, -1, -I}, w) + 1.*G({-2/5 + I/5, -1, I}, w) + 2.*G({-2/5 + I/5, -2/5 - I/5, -1}, w) - 4.5*G({-2/5 + I/5, -2/5 - I/5, -2/5 - I/5}, w) - 4.5*G({-2/5 + I/5, -2/5 - I/5, -2/5 + I/5}, w) + 2.5*G({-2/5 + I/5, -2/5 - I/5, -I}, w) + 2.5*G({-2/5 + I/5, -2/5 - I/5, I}, w) - 10.*G({-2/5 + I/5, -2/5 + I/5, -1}, w) + 1.5*G({-2/5 + I/5, -2/5 + I/5, -2/5 - I/5}, w) + 1.5*G({-2/5 + I/5, -2/5 + I/5, -2/5 + I/5}, w) + 8.5*G({-2/5 + I/5, -2/5 + I/5, -I}, w) + 8.5*G({-2/5 + I/5, -2/5 + I/5, I}, w) + 6.*G({-2/5 + I/5, -I, -1}, w) - 0.5*G({-2/5 + I/5, -I, -2/5 - I/5}, w) - 0.5*G({-2/5 + I/5, -I, -2/5 + I/5}, w) - 5.5*G({-2/5 + I/5, -I, -I}, w) - 5.5*G({-2/5 + I/5, -I, I}, w) - 6.*G({-2/5 + I/5, I, -1}, w) + 5.5*G({-2/5 + I/5, I, -2/5 - I/5}, w) + 5.5*G({-2/5 + I/5, I, -2/5 + I/5}, w) + 0.5*G({-2/5 + I/5, I, -I}, w) + 0.5*G({-2/5 + I/5, I, I}, w) + 4.*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) + 4.*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) - 4.*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, -I}, w) - 4.*G({-2/5 + I/5, (-1 - I*Sqrt(2))/3, I}, w) + 4.*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) + 4.*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) - 4.*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, -I}, w) - 4.*G({-2/5 + I/5, (-1 + I*Sqrt(2))/3, I}, w) - 4.*G({0, -2/5 - I/5, -1}, w) + 16.*G({0, -2/5 - I/5, -2/5 - I/5}, w) + 16.*G({0, -2/5 - I/5, -2/5 + I/5}, w) - 4.*G({0, -2/5 - I/5, 0}, w) - 4.*G({0, -2/5 - I/5, -I}, w) - 4.*G({0, -2/5 - I/5, I}, w) - 8.*G({0, -2/5 - I/5, 1 - Sqrt(2)}, w) - 8.*G({0, -2/5 - I/5, 1 + Sqrt(2)}, w) + 4.*G({0, -2/5 + I/5, -1}, w) + 4.*G({0, -2/5 + I/5, -2/5 - I/5}, w) + 4.*G({0, -2/5 + I/5, -2/5 + I/5}, w) + 4.*G({0, -2/5 + I/5, 0}, w) - 16.*G({0, -2/5 + I/5, -I}, w) - 16.*G({0, -2/5 + I/5, I}, w) + 8.*G({0, -2/5 + I/5, 1 - Sqrt(2)}, w) + 8.*G({0, -2/5 + I/5, 1 + Sqrt(2)}, w) - 4.*G({0, 0, -2/5 - I/5}, w) + 4.*G({0, 0, -2/5 + I/5}, w) - 4.*G({0, 0, -I}, w) + 4.*G({0, 0, I}, w) - 4.*G({0, -I, -1}, w) - 4.*G({0, -I, -2/5 - I/5}, w) - 4.*G({0, -I, -2/5 + I/5}, w) - 4.*G({0, -I, 0}, w) + 16.*G({0, -I, -I}, w) + 16.*G({0, -I, I}, w) - 8.*G({0, -I, 1 - Sqrt(2)}, w) - 8.*G({0, -I, 1 + Sqrt(2)}, w) + 4.*G({0, I, -1}, w) - 16.*G({0, I, -2/5 - I/5}, w) - 16.*G({0, I, -2/5 + I/5}, w) + 4.*G({0, I, 0}, w) + 4.*G({0, I, -I}, w) + 4.*G({0, I, I}, w) + 8.*G({0, I, 1 - Sqrt(2)}, w) + 8.*G({0, I, 1 + Sqrt(2)}, w) - 2.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({0, -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({0, -(w^2/(-1 + 2*w + w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 1.*G({0, -(w^2/(-1 + 2*w + w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 1.*G({0, -(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 1.*G({0, -(w^2/(-1 + 2*w + w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({0, -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({0, -(w^2/(1 + 2*w + 3*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 1.*G({0, -(w^2/(1 + 2*w + 3*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 1.*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 1.*G({0, -(w^2/(1 + 2*w + 3*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 2.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({0, w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({0, w^2/(1 + 2*w + 3*w^2), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) - 1.*G({0, w^2/(1 + 2*w + 3*w^2), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) + 1.*G({0, w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 1.*G({0, w^2/(1 + 2*w + 3*w^2), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 2.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({0, -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({0, -(w^2/(1 + 6*w + 7*w^2)), -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4))}, z) + 1.*G({0, -(w^2/(1 + 6*w + 7*w^2)), w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)}, z) - 1.*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) - 1.*G({0, -(w^2/(1 + 6*w + 7*w^2)), (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4)}, z) + 1.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({0, -(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({0, w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({0, (-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({0, (-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2))}, z) - 4.*G({-I, -1, -1}, w) + 5.*G({-I, -1, -2/5 - I/5}, w) + 5.*G({-I, -1, -2/5 + I/5}, w) - 1.*G({-I, -1, -I}, w) - 1.*G({-I, -1, I}, w) + 10.*G({-I, -2/5 - I/5, -1}, w) - 7.5*G({-I, -2/5 - I/5, -2/5 - I/5}, w) - 7.5*G({-I, -2/5 - I/5, -2/5 + I/5}, w) - 2.5*G({-I, -2/5 - I/5, -I}, w) - 2.5*G({-I, -2/5 - I/5, I}, w) - 2.*G({-I, -2/5 + I/5, -1}, w) - 1.5*G({-I, -2/5 + I/5, -2/5 - I/5}, w) - 1.5*G({-I, -2/5 + I/5, -2/5 + I/5}, w) + 3.5*G({-I, -2/5 + I/5, -I}, w) + 3.5*G({-I, -2/5 + I/5, I}, w) + 6.*G({-I, -I, -1}, w) + 0.5*G({-I, -I, -2/5 - I/5}, w) + 0.5*G({-I, -I, -2/5 + I/5}, w) - 6.5*G({-I, -I, -I}, w) - 6.5*G({-I, -I, I}, w) - 6.*G({-I, I, -1}, w) + 6.5*G({-I, I, -2/5 - I/5}, w) + 6.5*G({-I, I, -2/5 + I/5}, w) - 0.5*G({-I, I, -I}, w) - 0.5*G({-I, I, I}, w) - 4.*G({-I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 4.*G({-I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 4.*G({-I, (-1 - I*Sqrt(2))/3, -I}, w) + 4.*G({-I, (-1 - I*Sqrt(2))/3, I}, w) - 4.*G({-I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 4.*G({-I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 4.*G({-I, (-1 + I*Sqrt(2))/3, -I}, w) + 4.*G({-I, (-1 + I*Sqrt(2))/3, I}, w) + 4.*G({I, -1, -1}, w) + 1.*G({I, -1, -2/5 - I/5}, w) + 1.*G({I, -1, -2/5 + I/5}, w) - 5.*G({I, -1, -I}, w) - 5.*G({I, -1, I}, w) + 6.*G({I, -2/5 - I/5, -1}, w) - 5.5*G({I, -2/5 - I/5, -2/5 - I/5}, w) - 5.5*G({I, -2/5 - I/5, -2/5 + I/5}, w) - 0.5*G({I, -2/5 - I/5, -I}, w) - 0.5*G({I, -2/5 - I/5, I}, w) - 6.*G({I, -2/5 + I/5, -1}, w) + 0.5*G({I, -2/5 + I/5, -2/5 - I/5}, w) + 0.5*G({I, -2/5 + I/5, -2/5 + I/5}, w) + 5.5*G({I, -2/5 + I/5, -I}, w) + 5.5*G({I, -2/5 + I/5, I}, w) + 2.*G({I, -I, -1}, w) + 2.5*G({I, -I, -2/5 - I/5}, w) + 2.5*G({I, -I, -2/5 + I/5}, w) - 4.5*G({I, -I, -I}, w) - 4.5*G({I, -I, I}, w) - 10.*G({I, I, -1}, w) + 8.5*G({I, I, -2/5 - I/5}, w) + 8.5*G({I, I, -2/5 + I/5}, w) + 1.5*G({I, I, -I}, w) + 1.5*G({I, I, I}, w) - 4.*G({I, (-1 - I*Sqrt(2))/3, -2/5 - I/5}, w) - 4.*G({I, (-1 - I*Sqrt(2))/3, -2/5 + I/5}, w) + 4.*G({I, (-1 - I*Sqrt(2))/3, -I}, w) + 4.*G({I, (-1 - I*Sqrt(2))/3, I}, w) - 4.*G({I, (-1 + I*Sqrt(2))/3, -2/5 - I/5}, w) - 4.*G({I, (-1 + I*Sqrt(2))/3, -2/5 + I/5}, w) + 4.*G({I, (-1 + I*Sqrt(2))/3, -I}, w) + 4.*G({I, (-1 + I*Sqrt(2))/3, I}, w) - 8.*G({1 - Sqrt(2), -2/5 - I/5, -1}, w) + 4.*G({1 - Sqrt(2), -2/5 - I/5, -2/5 - I/5}, w) + 4.*G({1 - Sqrt(2), -2/5 - I/5, -2/5 + I/5}, w) + 4.*G({1 - Sqrt(2), -2/5 - I/5, -I}, w) + 4.*G({1 - Sqrt(2), -2/5 - I/5, I}, w) + 8.*G({1 - Sqrt(2), -2/5 + I/5, -1}, w) - 4.*G({1 - Sqrt(2), -2/5 + I/5, -2/5 - I/5}, w) - 4.*G({1 - Sqrt(2), -2/5 + I/5, -2/5 + I/5}, w) - 4.*G({1 - Sqrt(2), -2/5 + I/5, -I}, w) - 4.*G({1 - Sqrt(2), -2/5 + I/5, I}, w) - 8.*G({1 - Sqrt(2), -I, -1}, w) + 4.*G({1 - Sqrt(2), -I, -2/5 - I/5}, w) + 4.*G({1 - Sqrt(2), -I, -2/5 + I/5}, w) + 4.*G({1 - Sqrt(2), -I, -I}, w) + 4.*G({1 - Sqrt(2), -I, I}, w) + 8.*G({1 - Sqrt(2), I, -1}, w) - 4.*G({1 - Sqrt(2), I, -2/5 - I/5}, w) - 4.*G({1 - Sqrt(2), I, -2/5 + I/5}, w) - 4.*G({1 - Sqrt(2), I, -I}, w) - 4.*G({1 - Sqrt(2), I, I}, w) - 8.*G({1 + Sqrt(2), -2/5 - I/5, -1}, w) + 4.*G({1 + Sqrt(2), -2/5 - I/5, -2/5 - I/5}, w) + 4.*G({1 + Sqrt(2), -2/5 - I/5, -2/5 + I/5}, w) + 4.*G({1 + Sqrt(2), -2/5 - I/5, -I}, w) + 4.*G({1 + Sqrt(2), -2/5 - I/5, I}, w) + 8.*G({1 + Sqrt(2), -2/5 + I/5, -1}, w) - 4.*G({1 + Sqrt(2), -2/5 + I/5, -2/5 - I/5}, w) - 4.*G({1 + Sqrt(2), -2/5 + I/5, -2/5 + I/5}, w) - 4.*G({1 + Sqrt(2), -2/5 + I/5, -I}, w) - 4.*G({1 + Sqrt(2), -2/5 + I/5, I}, w) - 8.*G({1 + Sqrt(2), -I, -1}, w) + 4.*G({1 + Sqrt(2), -I, -2/5 - I/5}, w) + 4.*G({1 + Sqrt(2), -I, -2/5 + I/5}, w) + 4.*G({1 + Sqrt(2), -I, -I}, w) + 4.*G({1 + Sqrt(2), -I, I}, w) + 8.*G({1 + Sqrt(2), I, -1}, w) - 4.*G({1 + Sqrt(2), I, -2/5 - I/5}, w) - 4.*G({1 + Sqrt(2), I, -2/5 + I/5}, w) - 4.*G({1 + Sqrt(2), I, -I}, w) - 4.*G({1 + Sqrt(2), I, I}, w) - 2.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 2.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 2.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 2.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 2.*G({-w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 2.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 2.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 2.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 2.*G({-w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.5*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 1.5*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.5*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 1.5*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.5*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.5*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.5*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.5*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.5*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 1.5*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.5*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 1.5*G({-(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.5*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 1.5*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.5*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 1.5*G({-(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.5*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 1.5*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.5*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 1.5*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.5*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.5*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.5*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.5*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.5*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 1.5*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.5*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 1.5*G({-(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.5*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 1.5*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.5*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 1.5*G({-(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.5*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 1.5*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.5*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 1.5*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.5*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.5*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.5*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.5*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.5*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 1.5*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.5*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 1.5*G({w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.5*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 1.5*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.5*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 1.5*G({w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.5*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 1.5*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.5*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 1.5*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.5*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.5*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.5*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.5*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.5*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) + 1.5*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.5*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) - 1.5*G({-(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.5*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 1.5*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.5*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 1.5*G({-(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 0.5*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 0.5*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 0.5*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 0.5*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 0.5*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 0.5*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 0.5*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 0.5*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 0.5*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 0.5*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 0.5*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 0.5*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 0.5*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 0.5*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 0.5*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 0.5*G({-(w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4)), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) + 1.*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 0.5*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 0.5*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 0.5*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 0.5*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 0.5*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 0.5*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 0.5*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 0.5*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 0.5*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 0.5*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 0.5*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 0.5*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 0.5*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 0.5*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 0.5*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 0.5*G({w^2/Sqrt(-1 - 4*w - 2*w^2 + 4*w^3 - w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 0.5*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 0.5*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 0.5*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 0.5*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 0.5*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 0.5*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 0.5*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 0.5*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 0.5*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 0.5*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 0.5*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 0.5*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 0.5*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 0.5*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 0.5*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 0.5*G({(-4*w^3 - 4*w^4 - Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(-1 + 2*w + w^2))}, z) + 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), w^2/(1 + 2*w + 3*w^2)}, z) - 1.*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -w/(2*(1 + w)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 0.5*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 0.5*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 0.5*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 0.5*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(-1 + 2*w + w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 0.5*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) - 0.5*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) - 0.5*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) + 0.5*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 2*w + 3*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) + 0.5*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(-1 + 2*w + w^2))}, z) - 0.5*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 2*w + 3*w^2))}, z) - 0.5*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), w^2/(1 + 2*w + 3*w^2)}, z) + 0.5*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), w^2/(1 + 2*w + 3*w^2), -(w^2/(1 + 6*w + 7*w^2))}, z) - 0.5*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(-1 + 2*w + w^2))}, z) + 0.5*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 2*w + 3*w^2))}, z) + 0.5*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), w^2/(1 + 2*w + 3*w^2)}, z) - 0.5*G({(-4*w^3 - 4*w^4 + Sqrt(-w^4 - 4*w^5 - 2*w^6 + 4*w^7 - w^8))/(1 + 4*w + 18*w^2 + 28*w^3 + 17*w^4), -(w^2/(1 + 6*w + 7*w^2)), -(w^2/(1 + 6*w + 7*w^2))}, z) - 5.54518*G({-2/5 - I/5}, w)*Log(w) + 5.54518*G({-2/5 + I/5}, w)*Log(w) - 5.54518*G({-I}, w)*Log(w) + 5.54518*G({I}, w)*Log(w) - 4.*G({-1, -2/5 - I/5}, w)*Log(w) + 4.*G({-1, -2/5 + I/5}, w)*Log(w) - 4.*G({-1, -I}, w)*Log(w) + 4.*G({-1, I}, w)*Log(w) - 4.*G({-2/5 - I/5, -1}, w)*Log(w) + 6.*G({-2/5 - I/5, -2/5 - I/5}, w)*Log(w) - 6.*G({-2/5 - I/5, -2/5 + I/5}, w)*Log(w) + 10.*G({-2/5 - I/5, -I}, w)*Log(w) - 2.*G({-2/5 - I/5, I}, w)*Log(w) + 4.*G({-2/5 + I/5, -1}, w)*Log(w) + 2.*G({-2/5 + I/5, -2/5 - I/5}, w)*Log(w) - 10.*G({-2/5 + I/5, -2/5 + I/5}, w)*Log(w) + 6.*G({-2/5 + I/5, -I}, w)*Log(w) - 6.*G({-2/5 + I/5, I}, w)*Log(w) + 4.*G({0, -2/5 - I/5}, w)*Log(w) - 4.*G({0, -2/5 + I/5}, w)*Log(w) + 4.*G({0, -I}, w)*Log(w) - 4.*G({0, I}, w)*Log(w) - 4.*G({-I, -1}, w)*Log(w) + 10.*G({-I, -2/5 - I/5}, w)*Log(w) - 2.*G({-I, -2/5 + I/5}, w)*Log(w) + 6.*G({-I, -I}, w)*Log(w) - 6.*G({-I, I}, w)*Log(w) + 4.*G({I, -1}, w)*Log(w) + 6.*G({I, -2/5 - I/5}, w)*Log(w) - 6.*G({I, -2/5 + I/5}, w)*Log(w) + 2.*G({I, -I}, w)*Log(w) - 10.*G({I, I}, w)*Log(w) - 8.*G({1 - Sqrt(2), -2/5 - I/5}, w)*Log(w) + 8.*G({1 - Sqrt(2), -2/5 + I/5}, w)*Log(w) - 8.*G({1 - Sqrt(2), -I}, w)*Log(w) + 8.*G({1 - Sqrt(2), I}, w)*Log(w) - 8.*G({1 + Sqrt(2), -2/5 - I/5}, w)*Log(w) + 8.*G({1 + Sqrt(2), -2/5 + I/5}, w)*Log(w) - 8.*G({1 + Sqrt(2), -I}, w)*Log(w) + 8.*G({1 + Sqrt(2), I}, w)*Log(w) - 2.*G({-2/5 - I/5}, w)*Log(w)^2 + 2.*G({-2/5 + I/5}, w)*Log(w)^2 - 2.*G({-I}, w)*Log(w)^2 + 2.*G({I}, w)*Log(w)^2
